Ground state wavefunctions of elliptic relativistic integrable Hamiltonians

We derive ground state eigenfunctions and eigenvalues of various relativistic elliptic integrable models. The models we discuss appear in computations of superconformal indices of four-dimensional theories obtained by compactifying six-dimensional models on Riemann surfaces. These include, among others, the Ruijsenaars-Schneider model and the van Diejen model. The derivation of the eigenfunctions builds on physical inputs, such as conjectured Lagrangian across dimensions IR dualities and assumptions about the behavior of the indices in the limit of compactifications on surfaces with large genus/number of punctures/flux.

==> results.m <==
C0RS = 1 + 3*Sqrt[p]*Sqrt[q]*t + (p*q*t^4 - Sqrt[p]*Sqrt[q]*(p + q)*t^5 - 
       2*p*q*t^6 + 3*Sqrt[p]*Sqrt[q]*(p + q)*t^7 + 5*p*q*t^8)/t^6 + 
     (p*q*(p + q)*t^4 - Sqrt[p]*Sqrt[q]*(p^2 + 2*p*q + q^2)*t^5 + 
       (-2*p^2*q - 2*p*q^2)*t^6 + Sqrt[p]*Sqrt[q]*(3*p^2 - 5*p*q + 3*q^2)*
        t^7 + 8*p*q*(p + q)*t^8 + 7*p^(3/2)*q^(3/2)*t^9)/t^6 + 
     (p^2*q^2*t^2 - p^(3/2)*q^(3/2)*(p + q)*t^3 + p*q*(p^2 + p*q + q^2)*t^4 - 
       Sqrt[p]*Sqrt[q]*(p^3 - 3*p^2*q - 3*p*q^2 + q^3)*t^5 + 
       (-6*p^3*q - 9*p^2*q^2 - 6*p*q^3)*t^6 + Sqrt[p]*Sqrt[q]*
        (3*p^3 - 9*p^2*q - 9*p*q^2 + 3*q^3)*t^7 + 
       p*q*(14*p^2 + 4*p*q + 14*q^2)*t^8 + 12*p^(3/2)*q^(3/2)*(p + q)*t^9 + 
       9*p^2*q^2*t^10)/t^6 + (p^2*q^2*(p + q)*t^2 - 2*p^(3/2)*q^(3/2)*
        (p^2 + p*q + q^2)*t^3 + 2*p*q*(p^3 - p^2*q - p*q^2 + q^3)*t^4 - 
       Sqrt[p]*Sqrt[q]*(p^4 - 9*p^3*q - 22*p^2*q^2 - 9*p*q^3 + q^4)*t^5 + 
       (-9*p^4*q - 21*p^3*q^2 - 21*p^2*q^3 - 9*p*q^4)*t^6 + 
       Sqrt[p]*Sqrt[q]*(3*p^4 - 14*p^3*q - 8*p^2*q^2 - 14*p*q^3 + 3*q^4)*
        t^7 + p*q*(17*p^3 - 9*p^2*q - 9*p*q^2 + 17*q^3)*t^8 + 
       p^(3/2)*q^(3/2)*(27*p^2 + 17*p*q + 27*q^2)*t^9 + 
       16*p^2*q^2*(p + q)*t^10 + 11*p^(5/2)*q^(5/2)*t^11)/t^6 + 
     (p^3*q^3 - p^(5/2)*q^(5/2)*(p + q)*t + 2*p^2*q^2*(p^2 + p*q + q^2)*t^2 + 
       p^(3/2)*q^(3/2)*(-3*p^3 - 4*p^2*q - 4*p*q^2 - 3*q^3)*t^3 + 
       p*q*(2*p^4 - p^3*q - 3*p^2*q^2 - p*q^3 + 2*q^4)*t^4 - 
       Sqrt[p]*Sqrt[q]*(p^5 - 13*p^4*q - 21*p^3*q^2 - 21*p^2*q^3 - 13*p*q^4 + 
         q^5)*t^5 + (-12*p^5*q - 10*p^4*q^2 + p^3*q^3 - 10*p^2*q^4 - 
         12*p*q^5)*t^6 + Sqrt[p]*Sqrt[q]*(3*p^5 - 29*p^4*q - 35*p^3*q^2 - 
         35*p^2*q^3 - 29*p*q^4 + 3*q^5)*t^7 + 
       p*q*(23*p^4 - 26*p^3*q - 31*p^2*q^2 - 26*p*q^3 + 23*q^4)*t^8 + 
       p^(3/2)*q^(3/2)*(43*p^3 + 24*p^2*q + 24*p*q^2 + 43*q^3)*t^9 + 
       p^2*q^2*(37*p^2 + 24*p*q + 37*q^2)*t^10 + 20*p^(5/2)*q^(5/2)*(p + q)*
        t^11 + 13*p^3*q^3*t^12)/t^6 + 
     (p^3*q^3*(p + q) - 2*p^(5/2)*q^(5/2)*(p^2 + p*q + q^2)*t + 
       3*p^2*q^2*(p^3 + p^2*q + p*q^2 + q^3)*t^2 + p^(3/2)*q^(3/2)*
        (-4*p^4 - 3*p^3*q - 8*p^2*q^2 - 3*p*q^3 - 4*q^4)*t^3 + 
       p*q*(3*p^5 - 6*p^4*q + 10*p^3*q^2 + 10*p^2*q^3 - 6*p*q^4 + 3*q^5)*
        t^4 - Sqrt[p]*Sqrt[q]*(p^6 - 19*p^5*q - 4*p^4*q^2 + 53*p^3*q^3 - 
         4*p^2*q^4 - 19*p*q^5 + q^6)*t^5 + (-15*p^6*q + 13*p^5*q^2 + 
         128*p^4*q^3 + 128*p^3*q^4 + 13*p^2*q^5 - 15*p*q^6)*t^6 + 
       Sqrt[p]*Sqrt[q]*(3*p^6 - 46*p^5*q - 104*p^4*q^2 - 171*p^3*q^3 - 
         104*p^2*q^4 - 46*p*q^5 + 3*q^6)*t^7 + 
       p*q*(26*p^5 - 47*p^4*q - 16*p^3*q^2 - 16*p^2*q^3 - 47*p*q^4 + 26*q^5)*
        t^8 + p^(3/2)*q^(3/2)*(66*p^4 - 3*p^3*q - 18*p^2*q^2 - 3*p*q^3 + 
         66*q^4)*t^9 + p^2*q^2*(68*p^3 + 56*p^2*q + 56*p*q^2 + 68*q^3)*t^10 + 
       p^(5/2)*q^(5/2)*(47*p^2 + 32*p*q + 47*q^2)*t^11 + 
       24*p^3*q^3*(p + q)*t^12 + 15*p^(7/2)*q^(7/2)*t^13)/t^6
 
C0hRS = 1 - (Sqrt[p]*Sqrt[q]*(2*p*(t + t^3) + 2*q*(t + t^3) - 
        Sqrt[p]*Sqrt[q]*(1 + 4*t^2 + t^4)))/t^2 - 
     (Sqrt[p]*Sqrt[q]*(2*p^2*(t + t^3) + 4*p*q*(t + t^3) + 2*q^2*(t + t^3) - 
        p^(3/2)*Sqrt[q]*(1 + 5*t^2 + t^4) - Sqrt[p]*q^(3/2)*
         (1 + 5*t^2 + t^4)))/t^2 + 
     (Sqrt[p]*Sqrt[q]*(2*p^(5/2)*Sqrt[q]*(t + t^3)^2 + 
        2*Sqrt[p]*q^(5/2)*(t + t^3)^2 - 2*p^3*(t^3 + t^5) - 
        2*q^3*(t^3 + t^5) - 2*p^2*q*(t + 2*t^3 + 2*t^5 + t^7) - 
        2*p*q^2*(t + 2*t^3 + 2*t^5 + t^7) + p^(3/2)*q^(3/2)*
         (1 + 4*t^2 + 5*t^4 + 4*t^6 + t^8)))/t^4 - 
     (Sqrt[p]*Sqrt[q]*(4*p^3*q*t*(1 + t^2)^3 + 4*p*q^3*t*(1 + t^2)^3 - 
        p^(7/2)*Sqrt[q]*t^2*(5 + 8*t^2 + 5*t^4) - Sqrt[p]*q^(7/2)*t^2*
         (5 + 8*t^2 + 5*t^4) + 2*p^4*(t^3 + t^5) + 2*q^4*(t^3 + t^5) + 
        4*p^2*q^2*(t + 2*t^3 + 2*t^5 + t^7) - p^(5/2)*q^(3/2)*
         (1 + 9*t^2 + 11*t^4 + 9*t^6 + t^8) - p^(3/2)*q^(5/2)*
         (1 + 9*t^2 + 11*t^4 + 9*t^6 + t^8)))/t^4 + 
     (Sqrt[p]*Sqrt[q]*(6*p^(9/2)*Sqrt[q]*t^4*(1 + t^2)^2 + 
        6*Sqrt[p]*q^(9/2)*t^4*(1 + t^2)^2 - 6*p^4*q*t^3*(1 + 4*t^2 + 4*t^4 + 
          t^6) - 6*p*q^4*t^3*(1 + 4*t^2 + 4*t^4 + t^6) - 2*p^5*(t^5 + t^7) - 
        2*q^5*(t^5 + t^7) + p^(7/2)*q^(3/2)*t^2*(3 + 21*t^2 + 41*t^4 + 
          21*t^6 + 3*t^8) + p^(3/2)*q^(7/2)*t^2*(3 + 21*t^2 + 41*t^4 + 
          21*t^6 + 3*t^8) - 2*p^3*q^2*(t + 5*t^3 + 18*t^5 + 18*t^7 + 5*t^9 + 
          t^11) - 2*p^2*q^3*(t + 5*t^3 + 18*t^5 + 18*t^7 + 5*t^9 + t^11) + 
        p^(5/2)*q^(5/2)*(1 + 5*t^2 + 21*t^4 + 43*t^6 + 21*t^8 + 5*t^10 + 
          t^12)))/t^6
 
psi0RS = 1 + ((1 + 4*a^2 + a^4)*Sqrt[p]*Sqrt[q]*t)/a^2 + 
     (Sqrt[p]*Sqrt[q]*(Sqrt[p]*Sqrt[q]*t^4 + a^8*Sqrt[p]*Sqrt[q]*t^4 + 
        a^2*t^2*(p*t + q*t + Sqrt[p]*Sqrt[q]*(-1 + 4*t^2)) + 
        a^6*t^2*(p*t + q*t + Sqrt[p]*Sqrt[q]*(-1 + 4*t^2)) + 
        a^4*(p*(t + 5*t^3) + q*(t + 5*t^3) + Sqrt[p]*Sqrt[q]*
           (-1 - 6*t^2 + 10*t^4))))/(a^4*t^2)
 
psi1RS = (2*p^(1/4)*q^(1/4))/a + 2*a*p^(1/4)*q^(1/4) + 
     (2*p^(5/4)*q^(1/4))/a + 2*a*p^(5/4)*q^(1/4) + (2*p^(9/4)*q^(1/4))/a + 
     2*a*p^(9/4)*q^(1/4) + (2*p^(13/4)*q^(1/4))/a + 2*a*p^(13/4)*q^(1/4) + 
     (2*p^(1/4)*q^(5/4))/a + 2*a*p^(1/4)*q^(5/4) - (4*p^(5/4)*q^(5/4))/a^3 - 
     (16*p^(5/4)*q^(5/4))/a - 16*a*p^(5/4)*q^(5/4) - 4*a^3*p^(5/4)*q^(5/4) - 
     (8*p^(9/4)*q^(5/4))/a^3 - (42*p^(9/4)*q^(5/4))/a - 
     42*a*p^(9/4)*q^(5/4) - 8*a^3*p^(9/4)*q^(5/4) + (2*p^(1/4)*q^(9/4))/a + 
     2*a*p^(1/4)*q^(9/4) - (8*p^(5/4)*q^(9/4))/a^3 - (42*p^(5/4)*q^(9/4))/a - 
     42*a*p^(5/4)*q^(9/4) - 8*a^3*p^(5/4)*q^(9/4) + (2*p^(1/4)*q^(13/4))/a + 
     2*a*p^(1/4)*q^(13/4) - (2*p^(9/4)*q^(5/4))/(a*t^2) - 
     (2*a*p^(9/4)*q^(5/4))/t^2 - (2*p^(5/4)*q^(9/4))/(a*t^2) - 
     (2*a*p^(5/4)*q^(9/4))/t^2 - (2*p^(3/4)*q^(3/4))/(a*t) - 
     (2*a*p^(3/4)*q^(3/4))/t - (2*p^(7/4)*q^(3/4))/(a*t) - 
     (2*a*p^(7/4)*q^(3/4))/t - (2*p^(3/4)*q^(7/4))/(a*t) - 
     (2*a*p^(3/4)*q^(7/4))/t + (2*p^(7/4)*q^(7/4))/(a^3*t) + 
     (14*p^(7/4)*q^(7/4))/(a*t) + (14*a*p^(7/4)*q^(7/4))/t + 
     (2*a^3*p^(7/4)*q^(7/4))/t + (2*p^(3/4)*q^(3/4)*t)/a^3 + 
     (8*p^(3/4)*q^(3/4)*t)/a + 8*a*p^(3/4)*q^(3/4)*t + 
     2*a^3*p^(3/4)*q^(3/4)*t + (4*p^(7/4)*q^(3/4)*t)/a^3 + 
     (18*p^(7/4)*q^(3/4)*t)/a + 18*a*p^(7/4)*q^(3/4)*t + 
     4*a^3*p^(7/4)*q^(3/4)*t + (6*p^(11/4)*q^(3/4)*t)/a^3 + 
     (30*p^(11/4)*q^(3/4)*t)/a + 30*a*p^(11/4)*q^(3/4)*t + 
     6*a^3*p^(11/4)*q^(3/4)*t + (4*p^(3/4)*q^(7/4)*t)/a^3 + 
     (18*p^(3/4)*q^(7/4)*t)/a + 18*a*p^(3/4)*q^(7/4)*t + 
     4*a^3*p^(3/4)*q^(7/4)*t - (4*p^(7/4)*q^(7/4)*t)/a^5 - 
     (16*p^(7/4)*q^(7/4)*t)/a^3 - (18*p^(7/4)*q^(7/4)*t)/a - 
     18*a*p^(7/4)*q^(7/4)*t - 16*a^3*p^(7/4)*q^(7/4)*t - 
     4*a^5*p^(7/4)*q^(7/4)*t + (6*p^(3/4)*q^(11/4)*t)/a^3 + 
     (30*p^(3/4)*q^(11/4)*t)/a + 30*a*p^(3/4)*q^(11/4)*t + 
     6*a^3*p^(3/4)*q^(11/4)*t + (2*p^(5/4)*q^(5/4)*t^2)/a^5 + 
     (8*p^(5/4)*q^(5/4)*t^2)/a^3 + (20*p^(5/4)*q^(5/4)*t^2)/a + 
     20*a*p^(5/4)*q^(5/4)*t^2 + 8*a^3*p^(5/4)*q^(5/4)*t^2 + 
     2*a^5*p^(5/4)*q^(5/4)*t^2 + (4*p^(9/4)*q^(5/4)*t^2)/a^5 + 
     (24*p^(9/4)*q^(5/4)*t^2)/a^3 + (60*p^(9/4)*q^(5/4)*t^2)/a + 
     60*a*p^(9/4)*q^(5/4)*t^2 + 24*a^3*p^(9/4)*q^(5/4)*t^2 + 
     4*a^5*p^(9/4)*q^(5/4)*t^2 + (4*p^(5/4)*q^(9/4)*t^2)/a^5 + 
     (24*p^(5/4)*q^(9/4)*t^2)/a^3 + (60*p^(5/4)*q^(9/4)*t^2)/a + 
     60*a*p^(5/4)*q^(9/4)*t^2 + 24*a^3*p^(5/4)*q^(9/4)*t^2 + 
     4*a^5*p^(5/4)*q^(9/4)*t^2 + (2*p^(7/4)*q^(7/4)*t^3)/a^7 + 
     (8*p^(7/4)*q^(7/4)*t^3)/a^5 + (20*p^(7/4)*q^(7/4)*t^3)/a^3 + 
     (40*p^(7/4)*q^(7/4)*t^3)/a + 40*a*p^(7/4)*q^(7/4)*t^3 + 
     20*a^3*p^(7/4)*q^(7/4)*t^3 + 8*a^5*p^(7/4)*q^(7/4)*t^3 + 
     2*a^7*p^(7/4)*q^(7/4)*t^3
 
E0RS = 1 - p - p^2 - p*q + (Sqrt[p]*Sqrt[q])/t + (p^(3/2)*Sqrt[q])/t + 
     Sqrt[p]*Sqrt[q]*t + p^(3/2)*Sqrt[q]*t
C0vD = 1 + p^(1/3)*q^(1/3)*t^4 + p^(4/3)*q^(1/3)*(1 + q/p)*t^4 + 
     p^(2/3)*q^(2/3)*t^2*(28 + t^6) + p^(5/3)*q^(2/3)*(1 + q/p)*t^2*
      (28 + t^6) + p*q*t^6*(28 + t^6) + p^2*q*(1 + q/p)*t^6*(56 + t^6) + 
     p^(4/3)*q^(4/3)*(-28/t^2 + (273 + p/q + q/p)*t^4 + 28*t^10 + t^16) + 
     p^(5/3)*q^(5/3)*(-t^(-4) + (-512 + (28*p)/q + (28*q)/p)*t^2 + 
       2*(137 + p/q + q/p)*t^8 + 28*t^14 + t^20) + 
     p^2*q^2*(-785 + (1332 + (84*p)/q + (84*q)/p)*t^6 + 
       2*(137 + p/q + q/p)*t^12 + 28*t^18 + t^24) + 
     (p^(10/3)*q^(1/3)*(t^6 + (q^3*t^6)/p^3 + 
        (q*(-28 + 650*t^6 + 56*t^12 + t^18))/p + 
        (q^2*(-28 + 650*t^6 + 56*t^12 + t^18))/p^2))/t^2 + 
     (p^(11/3)*q^(2/3)*(2*t^6*(14 + t^6) + (2*q^3*t^6*(14 + t^6))/p^3 + 
        (q*(-1 - 568*t^6 + 924*t^12 + 56*t^18 + t^24))/p + 
        (q^2*(-1 - 568*t^6 + 924*t^12 + 56*t^18 + t^24))/p^2))/t^4 + 
     p^(5/2)*q^(5/2)*((p^(3/2)*t^6*(112 + 3*t^6))/q^(3/2) + 
       (q^(3/2)*t^6*(112 + 3*t^6))/p^(3/2) + 
       (Sqrt[p]*(-1570 + 4432*t^6 + 925*t^12 + 56*t^18 + t^24))/Sqrt[q] + 
       (Sqrt[q]*(-1570 + 4432*t^6 + 925*t^12 + 56*t^18 + t^24))/Sqrt[p]) + 
     p^3*q^3*(25772 + 28/t^6 - 34100*t^6 + 6012*t^12 + 1360*t^18 + 274*t^24 + 
       28*t^30 + t^36 + (4*p^2*t^6*(35 + t^6))/q^2 + (4*q^2*t^6*(35 + t^6))/
        p^2 + (p*(-2355 + 11480*t^6 + 2254*t^12 + 112*t^18 + 2*t^24))/q + 
       (q*(-2355 + 11480*t^6 + 2254*t^12 + 112*t^18 + 2*t^24))/p) + 
     (p^(13/3)*q^(1/3)*(t^6 + (q^4*t^6)/p^4 + 
        (2*q*(-14 + 528*t^6 + 56*t^12 + t^18))/p + 
        (2*q^3*(-14 + 528*t^6 + 56*t^12 + t^18))/p^3 + 
        (q^2*(456 - 1295*t^6 + 1360*t^12 + 274*t^18 + 28*t^24 + t^30))/p^2))/
      t^2 + (p^(16/3)*q^(1/3)*(t^6 + (q^5*t^6)/p^5 + 
        (q*(-28 + 1434*t^6 + 168*t^12 + 3*t^18))/p + 
        (q^4*(-28 + 1434*t^6 + 168*t^12 + 3*t^18))/p^4 + 
        (q^2*(456 - 15257*t^6 + 6304*t^12 + 925*t^18 + 56*t^24 + t^30))/p^2 + 
        (q^3*(456 - 15257*t^6 + 6304*t^12 + 925*t^18 + 56*t^24 + t^30))/p^3))/
      t^2 + (p^(14/3)*q^(2/3)*(t^6*(28 + 3*t^6) + (q^4*t^6*(28 + 3*t^6))/
         p^4 + (q*(-1 - 596*t^6 + 1980*t^12 + 112*t^18 + 2*t^24))/p + 
        (q^3*(-1 - 596*t^6 + 1980*t^12 + 112*t^18 + 2*t^24))/p^3 + 
        (q^2*(511 + 15544*t^6 + 5737*t^12 + 1360*t^18 + 274*t^24 + 28*t^30 + 
           t^36))/p^2))/t^4 + (p^(17/3)*q^(2/3)*(t^6*(28 + 3*t^6) + 
        (q^5*t^6*(28 + 3*t^6))/p^5 + (q*(-1 - 624*t^6 + 3414*t^12 + 
           196*t^18 + 3*t^24))/p + (q^4*(-1 - 624*t^6 + 3414*t^12 + 
           196*t^18 + 3*t^24))/p^4 + (q^2*(918 + 2632*t^6 + 17644*t^12 + 
           6332*t^18 + 925*t^24 + 56*t^30 + t^36))/p^2 + 
        (q^3*(918 + 2632*t^6 + 17644*t^12 + 6332*t^18 + 925*t^24 + 56*t^30 + 
           t^36))/p^3))/t^4 + p^(7/2)*q^(7/2)*
      ((p^(5/2)*t^6*(168 + 5*t^6))/q^(5/2) + (q^(5/2)*t^6*(168 + 5*t^6))/
        p^(5/2) + (p^(3/2)*(-3140 + 21804*t^6 + 4339*t^12 + 196*t^18 + 
          3*t^24))/q^(3/2) + (q^(3/2)*(-3140 + 21804*t^6 + 4339*t^12 + 
          196*t^18 + 3*t^24))/p^(3/2) + 
       (Sqrt[p]*(54712 + 56/t^6 - 28032*t^6 + 24950*t^12 + 6332*t^18 + 
          925*t^24 + 56*t^30 + t^36))/Sqrt[q] + 
       (Sqrt[q]*(54712 + 56/t^6 - 28032*t^6 + 24950*t^12 + 6332*t^18 + 
          925*t^24 + 56*t^30 + t^36))/Sqrt[p]) + 
     p^4*q^4*(-1338303 - 8880/t^6 + 8613364*t^6 + 135966*t^12 + 34756*t^18 + 
       6013*t^24 + 1360*t^30 + 274*t^36 + 28*t^42 + t^48 + 
       (7*p^3*t^6*(28 + t^6))/q^3 + (7*q^3*t^6*(28 + t^6))/p^3 + 
       (p^2*(-3925 + 36132*t^6 + 7508*t^12 + 336*t^18 + 5*t^24))/q^2 + 
       (q^2*(-3925 + 36132*t^6 + 7508*t^12 + 336*t^18 + 5*t^24))/p^2 + 
       (p*(83624 + 84/t^6 - 186236*t^6 + 84770*t^12 + 20224*t^18 + 
          2255*t^24 + 112*t^30 + 2*t^36))/q + 
       (q*(83624 + 84/t^6 - 186236*t^6 + 84770*t^12 + 20224*t^18 + 
          2255*t^24 + 112*t^30 + 2*t^36))/p) + 
     (p^(19/3)*q^(1/3)*(t^6 + (q^6*t^6)/p^6 + 
        (q*(-28 + 1840*t^6 + 252*t^12 + 5*t^18))/p + 
        (q^5*(-28 + 1840*t^6 + 252*t^12 + 5*t^18))/p^5 + 
        (q^2*(428 - 31812*t^6 + 18324*t^12 + 2255*t^18 + 112*t^24 + 2*t^30))/
         p^2 + (q^4*(428 - 31812*t^6 + 18324*t^12 + 2255*t^18 + 112*t^24 + 
           2*t^30))/p^4 + (q^3*(-8024 - 382695*t^6 + 32828*t^12 + 6013*t^18 + 
           1360*t^24 + 274*t^30 + 28*t^36 + t^42))/p^3))/t^2 + 
     (p^(20/3)*q^(2/3)*(4*t^6*(7 + t^6) + (4*q^6*t^6*(7 + t^6))/p^6 + 
        (q*(-1 - 652*t^6 + 5254*t^12 + 308*t^18 + 5*t^24))/p + 
        (q^5*(-1 - 652*t^6 + 5254*t^12 + 308*t^18 + 5*t^24))/p^5 + 
        (q^2*(1296 - 25968*t^6 + 45213*t^12 + 20196*t^18 + 2255*t^24 + 
           112*t^30 + 2*t^36))/p^2 + (q^4*(1296 - 25968*t^6 + 45213*t^12 + 
           20196*t^18 + 2255*t^24 + 112*t^30 + 2*t^36))/p^4 + 
        (q^3*(-24242 - 1349604*t^6 + 546722*t^12 + 34728*t^18 + 6013*t^24 + 
           1360*t^30 + 274*t^36 + 28*t^42 + t^48))/p^3))/t^4 + 
     (p^(22/3)*q^(1/3)*(t^12 + (q^7*t^12)/p^7 + 
        (2*q*t^6*(-14 + 1109*t^6 + 168*t^12 + 3*t^18))/p + 
        (2*q^6*t^6*(-14 + 1109*t^6 + 168*t^12 + 3*t^18))/p^6 + 
        (q^2*t^6*(400 - 49285*t^6 + 41208*t^12 + 4613*t^18 + 196*t^24 + 
           3*t^30))/p^2 + (q^5*t^6*(400 - 49285*t^6 + 41208*t^12 + 
           4613*t^18 + 196*t^24 + 3*t^30))/p^5 + 
        (q^3*(1 + 13416*t^6 + 11276*t^12 + 46300*t^18 + 25225*t^24 + 
           6332*t^30 + 925*t^36 + 56*t^42 + t^48))/p^3 + 
        (q^4*(1 + 13416*t^6 + 11276*t^12 + 46300*t^18 + 25225*t^24 + 
           6332*t^30 + 925*t^36 + 56*t^42 + t^48))/p^4))/t^8
 
C0hatvD = 1 + (4*p^2*q*(1 + q/p)*(1 + t + t^2)^2*(2 + 3*t + 2*t^2))/t^3 + 
     p*q*(67 + 8/t^3 + 28/t^2 + 56/t + 56*t + 28*t^2 + 8*t^3)
 
 
C0A2 = 1 + 2*p*q + 2*p^2*q + 3*p^3*q + 3*p^4*q + 3*p^5*q + 3*p^6*q + 
     3*p^7*q + 2*p*q^2 + 6*p^2*q^2 + 7*p^3*q^2 + 9*p^4*q^2 + 11*p^5*q^2 + 
     15*p^6*q^2 + 3*p*q^3 + 7*p^2*q^3 + 9*p^3*q^3 + 13*p^4*q^3 + 17*p^5*q^3 + 
     3*p*q^4 + 9*p^2*q^4 + 13*p^3*q^4 + 9*p^4*q^4 + 3*p*q^5 + 11*p^2*q^5 + 
     17*p^3*q^5 + 3*p*q^6 + 15*p^2*q^6 + 3*p*q^7
 
C0hatA2 = 1 + 3*p*q + 4*p^2*q + 9*p^3*q + 4*p*q^2 + 16*p^2*q^2 + 9*p*q^3
 
psi0A2 = 1 - p^2*q - 3*p^3*q - 3*p^4*q - 3*p^5*q - 3*p^6*q - 3*p^7*q - 
     p*q^2 - 4*p^2*q^2 - 9*p^3*q^2 - 6*p^4*q^2 + p^5*q^2 + 9*p^6*q^2 - 
     3*p*q^3 - 9*p^2*q^3 - 14*p^3*q^3 + 11*p^4*q^3 + 56*p^5*q^3 - 3*p*q^4 - 
     6*p^2*q^4 + 11*p^3*q^4 + 98*p^4*q^4 - 3*p*q^5 + p^2*q^5 + 56*p^3*q^5 - 
     3*p*q^6 + 9*p^2*q^6 - 3*p*q^7 + (p^4*q^4)/u1^12 + (p^3*q^3)/u1^9 + 
     (p^4*q^3)/u1^9 + (2*p^5*q^3)/u1^9 + (p^3*q^4)/u1^9 + (2*p^4*q^4)/u1^9 + 
     (2*p^3*q^5)/u1^9 + (p^2*q^2)/u1^6 + (p^3*q^2)/u1^6 + (2*p^4*q^2)/u1^6 + 
     (2*p^5*q^2)/u1^6 + (3*p^6*q^2)/u1^6 + (p^2*q^3)/u1^6 + 
     (2*p^3*q^3)/u1^6 + (2*p^4*q^3)/u1^6 - (p^5*q^3)/u1^6 + 
     (2*p^2*q^4)/u1^6 + (2*p^3*q^4)/u1^6 - (2*p^4*q^4)/u1^6 + 
     (2*p^2*q^5)/u1^6 - (p^3*q^5)/u1^6 + (3*p^2*q^6)/u1^6 + (p*q)/u1^3 + 
     (p^2*q)/u1^3 + (p^3*q)/u1^3 + (p^4*q)/u1^3 + (p^5*q)/u1^3 + 
     (p^6*q)/u1^3 + (p^7*q)/u1^3 + (p*q^2)/u1^3 + (p^2*q^2)/u1^3 - 
     (4*p^4*q^2)/u1^3 - (7*p^5*q^2)/u1^3 - (10*p^6*q^2)/u1^3 + (p*q^3)/u1^3 - 
     (6*p^3*q^3)/u1^3 - (21*p^4*q^3)/u1^3 - (31*p^5*q^3)/u1^3 + 
     (p*q^4)/u1^3 - (4*p^2*q^4)/u1^3 - (21*p^3*q^4)/u1^3 - 
     (54*p^4*q^4)/u1^3 + (p*q^5)/u1^3 - (7*p^2*q^5)/u1^3 - 
     (31*p^3*q^5)/u1^3 + (p*q^6)/u1^3 - (10*p^2*q^6)/u1^3 + (p*q^7)/u1^3 + 
     p^2*q^2*u1^3 + p^3*q^2*u1^3 + 2*p^4*q^2*u1^3 + 3*p^5*q^2*u1^3 + 
     4*p^6*q^2*u1^3 + p^2*q^3*u1^3 + 2*p^3*q^3*u1^3 + 2*p^4*q^3*u1^3 + 
     2*p^2*q^4*u1^3 + 2*p^3*q^4*u1^3 - 2*p^4*q^4*u1^3 + 3*p^2*q^5*u1^3 + 
     4*p^2*q^6*u1^3 + (p^4*q^4)/u2^12 + (p^3*q^3)/u2^9 + (p^4*q^3)/u2^9 + 
     (2*p^5*q^3)/u2^9 + (p^3*q^4)/u2^9 + (2*p^4*q^4)/u2^9 + 
     (2*p^3*q^5)/u2^9 + (p^2*q^2)/u2^6 + (p^3*q^2)/u2^6 + (2*p^4*q^2)/u2^6 + 
     (2*p^5*q^2)/u2^6 + (3*p^6*q^2)/u2^6 + (p^2*q^3)/u2^6 + 
     (2*p^3*q^3)/u2^6 + (2*p^4*q^3)/u2^6 - (p^5*q^3)/u2^6 + 
     (2*p^2*q^4)/u2^6 + (2*p^3*q^4)/u2^6 - (2*p^4*q^4)/u2^6 + 
     (2*p^2*q^5)/u2^6 - (p^3*q^5)/u2^6 + (3*p^2*q^6)/u2^6 + 
     (p^4*q^3)/(u1^3*u2^6) + (2*p^5*q^3)/(u1^3*u2^6) + 
     (p^3*q^4)/(u1^3*u2^6) + (2*p^4*q^4)/(u1^3*u2^6) + 
     (2*p^3*q^5)/(u1^3*u2^6) + (p*q)/u2^3 + (p^2*q)/u2^3 + (p^3*q)/u2^3 + 
     (p^4*q)/u2^3 + (p^5*q)/u2^3 + (p^6*q)/u2^3 + (p^7*q)/u2^3 + 
     (p*q^2)/u2^3 + (p^2*q^2)/u2^3 - (4*p^4*q^2)/u2^3 - (7*p^5*q^2)/u2^3 - 
     (10*p^6*q^2)/u2^3 + (p*q^3)/u2^3 - (6*p^3*q^3)/u2^3 - 
     (21*p^4*q^3)/u2^3 - (31*p^5*q^3)/u2^3 + (p*q^4)/u2^3 - 
     (4*p^2*q^4)/u2^3 - (21*p^3*q^4)/u2^3 - (54*p^4*q^4)/u2^3 + 
     (p*q^5)/u2^3 - (7*p^2*q^5)/u2^3 - (31*p^3*q^5)/u2^3 + (p*q^6)/u2^3 - 
     (10*p^2*q^6)/u2^3 + (p*q^7)/u2^3 + (p^4*q^3)/(u1^6*u2^3) + 
     (2*p^5*q^3)/(u1^6*u2^3) + (p^3*q^4)/(u1^6*u2^3) + 
     (2*p^4*q^4)/(u1^6*u2^3) + (2*p^3*q^5)/(u1^6*u2^3) + 
     (p^2*q^2)/(u1^3*u2^3) + (p^3*q^2)/(u1^3*u2^3) + 
     (2*p^4*q^2)/(u1^3*u2^3) + (3*p^5*q^2)/(u1^3*u2^3) + 
     (4*p^6*q^2)/(u1^3*u2^3) + (p^2*q^3)/(u1^3*u2^3) + 
     (2*p^3*q^3)/(u1^3*u2^3) + (2*p^4*q^3)/(u1^3*u2^3) + 
     (2*p^2*q^4)/(u1^3*u2^3) + (2*p^3*q^4)/(u1^3*u2^3) - 
     (2*p^4*q^4)/(u1^3*u2^3) + (3*p^2*q^5)/(u1^3*u2^3) + 
     (4*p^2*q^6)/(u1^3*u2^3) + (p^4*q^3*u1^3)/u2^3 + (2*p^5*q^3*u1^3)/u2^3 + 
     (p^3*q^4*u1^3)/u2^3 + (2*p^4*q^4*u1^3)/u2^3 + (2*p^3*q^5*u1^3)/u2^3 + 
     p^2*q^2*u2^3 + p^3*q^2*u2^3 + 2*p^4*q^2*u2^3 + 3*p^5*q^2*u2^3 + 
     4*p^6*q^2*u2^3 + p^2*q^3*u2^3 + 2*p^3*q^3*u2^3 + 2*p^4*q^3*u2^3 + 
     2*p^2*q^4*u2^3 + 2*p^3*q^4*u2^3 - 2*p^4*q^4*u2^3 + 3*p^2*q^5*u2^3 + 
     4*p^2*q^6*u2^3 + (p^4*q^3*u2^3)/u1^3 + (2*p^5*q^3*u2^3)/u1^3 + 
     (p^3*q^4*u2^3)/u1^3 + (2*p^4*q^4*u2^3)/u1^3 + (2*p^3*q^5*u2^3)/u1^3 + 
     p*q*u1^3*u2^3 + p^2*q*u1^3*u2^3 + p^3*q*u1^3*u2^3 + p^4*q*u1^3*u2^3 + 
     p^5*q*u1^3*u2^3 + p^6*q*u1^3*u2^3 + p^7*q*u1^3*u2^3 + p*q^2*u1^3*u2^3 + 
     p^2*q^2*u1^3*u2^3 - 4*p^4*q^2*u1^3*u2^3 - 7*p^5*q^2*u1^3*u2^3 - 
     10*p^6*q^2*u1^3*u2^3 + p*q^3*u1^3*u2^3 - 6*p^3*q^3*u1^3*u2^3 - 
     21*p^4*q^3*u1^3*u2^3 - 31*p^5*q^3*u1^3*u2^3 + p*q^4*u1^3*u2^3 - 
     4*p^2*q^4*u1^3*u2^3 - 21*p^3*q^4*u1^3*u2^3 - 54*p^4*q^4*u1^3*u2^3 + 
     p*q^5*u1^3*u2^3 - 7*p^2*q^5*u1^3*u2^3 - 31*p^3*q^5*u1^3*u2^3 + 
     p*q^6*u1^3*u2^3 - 10*p^2*q^6*u1^3*u2^3 + p*q^7*u1^3*u2^3 + 
     p^4*q^3*u1^6*u2^3 + 2*p^5*q^3*u1^6*u2^3 + p^3*q^4*u1^6*u2^3 + 
     2*p^4*q^4*u1^6*u2^3 + 2*p^3*q^5*u1^6*u2^3 + p^4*q^3*u1^3*u2^6 + 
     2*p^5*q^3*u1^3*u2^6 + p^3*q^4*u1^3*u2^6 + 2*p^4*q^4*u1^3*u2^6 + 
     2*p^3*q^5*u1^3*u2^6 + p^2*q^2*u1^6*u2^6 + p^3*q^2*u1^6*u2^6 + 
     2*p^4*q^2*u1^6*u2^6 + 2*p^5*q^2*u1^6*u2^6 + 3*p^6*q^2*u1^6*u2^6 + 
     p^2*q^3*u1^6*u2^6 + 2*p^3*q^3*u1^6*u2^6 + 2*p^4*q^3*u1^6*u2^6 - 
     p^5*q^3*u1^6*u2^6 + 2*p^2*q^4*u1^6*u2^6 + 2*p^3*q^4*u1^6*u2^6 - 
     2*p^4*q^4*u1^6*u2^6 + 2*p^2*q^5*u1^6*u2^6 - p^3*q^5*u1^6*u2^6 + 
     3*p^2*q^6*u1^6*u2^6 + p^3*q^3*u1^9*u2^9 + p^4*q^3*u1^9*u2^9 + 
     2*p^5*q^3*u1^9*u2^9 + p^3*q^4*u1^9*u2^9 + 2*p^4*q^4*u1^9*u2^9 + 
     2*p^3*q^5*u1^9*u2^9 + p^4*q^4*u1^12*u2^12
 
E0A2 = 1 + p + 3*p^2 + 4*p^3 + 8*p^4 - p*q - 3*p^2*q - 8*p^3*q - p*q^2 - 
     3*p^2*q^2 + p^4/Y^4 + p^(5/2)/Y^3 + (2*p^(7/2))/Y^3 + p/Y^2 + p^2/Y^2 + 
     (3*p^3)/Y^2 + (4*p^4)/Y^2 - (p^2*q)/Y^2 - (3*p^3*q)/Y^2 - 
     (p^2*q^2)/Y^2 + Sqrt[p]/Y + (2*p^(3/2))/Y + (3*p^(5/2))/Y + 
     (5*p^(7/2))/Y - (p^(3/2)*q)/Y - (4*p^(5/2)*q)/Y - (p^(3/2)*q^2)/Y + 
     Sqrt[p]*Y + 2*p^(3/2)*Y + 3*p^(5/2)*Y + 5*p^(7/2)*Y - p^(3/2)*q*Y - 
     4*p^(5/2)*q*Y - p^(3/2)*q^2*Y + p*Y^2 + p^2*Y^2 + 3*p^3*Y^2 + 
     4*p^4*Y^2 - p^2*q*Y^2 - 3*p^3*q*Y^2 - p^2*q^2*Y^2 + p^(5/2)*Y^3 + 
     2*p^(7/2)*Y^3 + p^4*Y^4
C0A3 = 1 + 2*p*q + 2*p^2*q + 2*p^3*q + 2*p*q^2 + 4*p^2*q^2 + 2*p*q^3
 
psi0A3 = 1 + p*q*(3 + (u2^(-2) + u3^(-2))/u1^2 + 1/(u2^2*u3^2) + u2^2*u3^2 + 
       u1^2*(u2^2 + u3^2)) + (p*q*(p + q)*(u2^2 + u3^2 + 
        u1^4*u2^2*u3^2*(u2^2 + u3^2) + (u1 + u1*u2^2*u3^2)^2))/
      (u1^2*u2^2*u3^2) + 
     (p*q*(p^2*u1^2*u2^2*u3^2*(u2^2 + u3^2 + u1^4*u2^2*u3^2*(u2^2 + u3^2) + 
          (u1 + u1*u2^2*u3^2)^2) + q^2*u1^2*u2^2*u3^2*(u2^2 + u3^2 + 
          u1^4*u2^2*u3^2*(u2^2 + u3^2) + (u1 + u1*u2^2*u3^2)^2) + 
        p*q*(u3^4 + 5*u1^2*u2^2*u3^2*(u2^2 + u3^2) + 5*u1^6*u2^4*u3^4*
           (u2^2 + u3^2) + u2^4*(1 + u3^4) + u1^4*(1 + u2^4 + 5*u2^2*u3^2 + 
            u3^4 + 5*u2^6*u3^6 + u2^8*u3^8) + u1^8*u2^4*u3^4*
           (u3^4 + u2^4*(1 + u3^4)))))/(u1^4*u2^4*u3^4)
 
E0A3 = 1 + 2*Sqrt[p] + 2*p + 4*p^(3/2) + 5*p^2 - p*q
E0vD = 1 - p - q
psi0vD = 1 - 69*p*q - (p*q)/a^2 + (128*p*q)/a + 128*a*p*q - a^2*p*q - 
     70*p^2*q - (p^2*q)/a^2 + (256*p^2*q)/a + 256*a*p^2*q - a^2*p^2*q - 
     70*p^3*q - (p^3*q)/a^2 + (384*p^3*q)/a + 384*a*p^3*q - a^2*p^3*q - 
     70*p^4*q - (p^4*q)/a^2 + (512*p^4*q)/a + 512*a*p^4*q - a^2*p^4*q - 
     70*p^5*q - (p^5*q)/a^2 + (640*p^5*q)/a + 640*a*p^5*q - a^2*p^5*q - 
     70*p^6*q - (p^6*q)/a^2 + (768*p^6*q)/a + 768*a*p^6*q - a^2*p^6*q - 
     70*p^7*q - (p^7*q)/a^2 + (896*p^7*q)/a + 896*a*p^7*q - a^2*p^7*q - 
     70*p*q^2 - (p*q^2)/a^2 + (256*p*q^2)/a + 256*a*p*q^2 - a^2*p*q^2 + 
     6337*p^2*q^2 - (128*p^2*q^2)/a^3 + (3515*p^2*q^2)/a^2 - 
     (10496*p^2*q^2)/a - 10496*a*p^2*q^2 + 3515*a^2*p^2*q^2 - 
     128*a^3*p^2*q^2 + 21077*p^3*q^2 + (p^3*q^2)/a^4 - (384*p^3*q^2)/a^3 + 
     (14305*p^3*q^2)/a^2 - (30336*p^3*q^2)/a - 30336*a*p^3*q^2 + 
     14305*a^2*p^3*q^2 - 384*a^3*p^3*q^2 + a^4*p^3*q^2 + 55030*p^4*q^2 + 
     (p^4*q^2)/a^4 - (768*p^4*q^2)/a^3 + (37239*p^4*q^2)/a^2 - 
     (59264*p^4*q^2)/a - 59264*a*p^4*q^2 + 37239*a^2*p^4*q^2 - 
     768*a^3*p^4*q^2 + a^4*p^4*q^2 + 116668*p^5*q^2 + (2*p^5*q^2)/a^4 - 
     (1280*p^5*q^2)/a^3 + (75645*p^5*q^2)/a^2 - (97280*p^5*q^2)/a - 
     97280*a*p^5*q^2 + 75645*a^2*p^5*q^2 - 1280*a^3*p^5*q^2 + 2*a^4*p^5*q^2 + 
     214108*p^6*q^2 + (2*p^6*q^2)/a^4 - (1920*p^6*q^2)/a^3 + 
     (134451*p^6*q^2)/a^2 - (144384*p^6*q^2)/a - 144384*a*p^6*q^2 + 
     134451*a^2*p^6*q^2 - 1920*a^3*p^6*q^2 + 2*a^4*p^6*q^2 - 70*p*q^3 - 
     (p*q^3)/a^2 + (384*p*q^3)/a + 384*a*p*q^3 - a^2*p*q^3 + 21077*p^2*q^3 + 
     (p^2*q^3)/a^4 - (384*p^2*q^3)/a^3 + (14305*p^2*q^3)/a^2 - 
     (30336*p^2*q^3)/a - 30336*a*p^2*q^3 + 14305*a^2*p^2*q^3 - 
     384*a^3*p^2*q^3 + a^4*p^2*q^3 - 258042*p^3*q^3 - (3775*p^3*q^3)/a^4 + 
     (23296*p^3*q^3)/a^3 - (226238*p^3*q^3)/a^2 + (732032*p^3*q^3)/a + 
     732032*a*p^3*q^3 - 226238*a^2*p^3*q^3 + 23296*a^3*p^3*q^3 - 
     3775*a^4*p^3*q^3 - 1299669*p^4*q^3 + (128*p^4*q^3)/a^5 - 
     (18970*p^4*q^3)/a^4 + (178688*p^4*q^3)/a^3 - (1363855*p^4*q^3)/a^2 + 
     (2460160*p^4*q^3)/a + 2460160*a*p^4*q^3 - 1363855*a^2*p^4*q^3 + 
     178688*a^3*p^4*q^3 - 18970*a^4*p^4*q^3 + 128*a^5*p^4*q^3 - 
     4845318*p^5*q^3 + (384*p^5*q^3)/a^5 - (58326*p^5*q^3)/a^4 + 
     (731264*p^5*q^3)/a^3 - (4386072*p^5*q^3)/a^2 + (5631232*p^5*q^3)/a + 
     5631232*a*p^5*q^3 - 4386072*a^2*p^5*q^3 + 731264*a^3*p^5*q^3 - 
     58326*a^4*p^5*q^3 + 384*a^5*p^5*q^3 - 70*p*q^4 - (p*q^4)/a^2 + 
     (512*p*q^4)/a + 512*a*p*q^4 - a^2*p*q^4 + 55030*p^2*q^4 + 
     (p^2*q^4)/a^4 - (768*p^2*q^4)/a^3 + (37239*p^2*q^4)/a^2 - 
     (59264*p^2*q^4)/a - 59264*a*p^2*q^4 + 37239*a^2*p^2*q^4 - 
     768*a^3*p^2*q^4 + a^4*p^2*q^4 - 1299669*p^3*q^4 + (128*p^3*q^4)/a^5 - 
     (18970*p^3*q^4)/a^4 + (178688*p^3*q^4)/a^3 - (1363855*p^3*q^4)/a^2 + 
     (2460160*p^3*q^4)/a + 2460160*a*p^3*q^4 - 1363855*a^2*p^3*q^4 + 
     178688*a^3*p^3*q^4 - 18970*a^4*p^3*q^4 + 128*a^5*p^3*q^4 + 
     8240411*p^4*q^4 + (329*p^4*q^4)/a^6 - (25472*p^4*q^4)/a^5 - 
     (170364*p^4*q^4)/a^4 + (2498688*p^4*q^4)/a^3 + (12483106*p^4*q^4)/a^2 - 
     (59721728*p^4*q^4)/a - 59721728*a*p^4*q^4 + 12483106*a^2*p^4*q^4 + 
     2498688*a^3*p^4*q^4 - 170364*a^4*p^4*q^4 - 25472*a^5*p^4*q^4 + 
     329*a^6*p^4*q^4 - 70*p*q^5 - (p*q^5)/a^2 + (640*p*q^5)/a + 640*a*p*q^5 - 
     a^2*p*q^5 + 116668*p^2*q^5 + (2*p^2*q^5)/a^4 - (1280*p^2*q^5)/a^3 + 
     (75645*p^2*q^5)/a^2 - (97280*p^2*q^5)/a - 97280*a*p^2*q^5 + 
     75645*a^2*p^2*q^5 - 1280*a^3*p^2*q^5 + 2*a^4*p^2*q^5 - 4845318*p^3*q^5 + 
     (384*p^3*q^5)/a^5 - (58326*p^3*q^5)/a^4 + (731264*p^3*q^5)/a^3 - 
     (4386072*p^3*q^5)/a^2 + (5631232*p^3*q^5)/a + 5631232*a*p^3*q^5 - 
     4386072*a^2*p^3*q^5 + 731264*a^3*p^3*q^5 - 58326*a^4*p^3*q^5 + 
     384*a^5*p^3*q^5 - 70*p*q^6 - (p*q^6)/a^2 + (768*p*q^6)/a + 768*a*p*q^6 - 
     a^2*p*q^6 + 214108*p^2*q^6 + (2*p^2*q^6)/a^4 - (1920*p^2*q^6)/a^3 + 
     (134451*p^2*q^6)/a^2 - (144384*p^2*q^6)/a - 144384*a*p^2*q^6 + 
     134451*a^2*p^2*q^6 - 1920*a^3*p^2*q^6 + 2*a^4*p^2*q^6 - 70*p*q^7 - 
     (p*q^7)/a^2 + (896*p*q^7)/a + 896*a*p*q^7 - a^2*p*q^7 + 
     (9368*p^3*q^3)/t^6 + (108*p^3*q^3)/(a^2*t^6) - (1792*p^3*q^3)/(a*t^6) - 
     (1792*a*p^3*q^3)/t^6 + (108*a^2*p^3*q^3)/t^6 + 
     (336*p^(5/2)*q^(5/2))/t^5 + (16*p^(5/2)*q^(5/2))/(a^2*t^5) - 
     (800*p^(5/2)*q^(5/2))/(a*t^5) - (800*a*p^(5/2)*q^(5/2))/t^5 + 
     (16*a^2*p^(5/2)*q^(5/2))/t^5 - (1920*p^(7/2)*q^(5/2))/t^5 + 
     (32*p^(7/2)*q^(5/2))/(a^2*t^5) - (2624*p^(7/2)*q^(5/2))/(a*t^5) - 
     (2624*a*p^(7/2)*q^(5/2))/t^5 + (32*a^2*p^(7/2)*q^(5/2))/t^5 - 
     (1920*p^(5/2)*q^(7/2))/t^5 + (32*p^(5/2)*q^(7/2))/(a^2*t^5) - 
     (2624*p^(5/2)*q^(7/2))/(a*t^5) - (2624*a*p^(5/2)*q^(7/2))/t^5 + 
     (32*a^2*p^(5/2)*q^(7/2))/t^5 + (392*p^2*q^2)/t^4 + (p^2*q^2)/(a^2*t^4) - 
     (128*p^2*q^2)/(a*t^4) - (128*a*p^2*q^2)/t^4 + (a^2*p^2*q^2)/t^4 + 
     (2556*p^3*q^2)/t^4 + (p^3*q^2)/(a^2*t^4) - (256*p^3*q^2)/(a*t^4) - 
     (256*a*p^3*q^2)/t^4 + (a^2*p^3*q^2)/t^4 + (10198*p^4*q^2)/t^4 + 
     (p^4*q^2)/(a^2*t^4) - (384*p^4*q^2)/(a*t^4) - (384*a*p^4*q^2)/t^4 + 
     (a^2*p^4*q^2)/t^4 + (2556*p^2*q^3)/t^4 + (p^2*q^3)/(a^2*t^4) - 
     (256*p^2*q^3)/(a*t^4) - (256*a*p^2*q^3)/t^4 + (a^2*p^2*q^3)/t^4 + 
     (114422*p^3*q^3)/t^4 + (128*p^3*q^3)/(a^3*t^4) - 
     (3906*p^3*q^3)/(a^2*t^4) + (4352*p^3*q^3)/(a*t^4) + 
     (4352*a*p^3*q^3)/t^4 - (3906*a^2*p^3*q^3)/t^4 + (128*a^3*p^3*q^3)/t^4 + 
     (10198*p^2*q^4)/t^4 + (p^2*q^4)/(a^2*t^4) - (384*p^2*q^4)/(a*t^4) - 
     (384*a*p^2*q^4)/t^4 + (a^2*p^2*q^4)/t^4 + (352*p^(3/2)*q^(3/2))/t^3 - 
     (8*p^(3/2)*q^(3/2))/(a*t^3) - (8*a*p^(3/2)*q^(3/2))/t^3 + 
     (1264*p^(5/2)*q^(3/2))/t^3 - (8*p^(5/2)*q^(3/2))/(a*t^3) - 
     (8*a*p^(5/2)*q^(3/2))/t^3 + (2992*p^(7/2)*q^(3/2))/t^3 - 
     (8*p^(7/2)*q^(3/2))/(a*t^3) - (8*a*p^(7/2)*q^(3/2))/t^3 + 
     (5280*p^(9/2)*q^(3/2))/t^3 - (8*p^(9/2)*q^(3/2))/(a*t^3) - 
     (8*a*p^(9/2)*q^(3/2))/t^3 + (8368*p^(11/2)*q^(3/2))/t^3 - 
     (8*p^(11/2)*q^(3/2))/(a*t^3) - (8*a*p^(11/2)*q^(3/2))/t^3 + 
     (1264*p^(3/2)*q^(5/2))/t^3 - (8*p^(3/2)*q^(5/2))/(a*t^3) - 
     (8*a*p^(3/2)*q^(5/2))/t^3 - (5472*p^(5/2)*q^(5/2))/t^3 + 
     (8*p^(5/2)*q^(5/2))/(a^3*t^3) - (928*p^(5/2)*q^(5/2))/(a^2*t^3) - 
     (2304*p^(5/2)*q^(5/2))/(a*t^3) - (2304*a*p^(5/2)*q^(5/2))/t^3 - 
     (928*a^2*p^(5/2)*q^(5/2))/t^3 + (8*a^3*p^(5/2)*q^(5/2))/t^3 - 
     (91056*p^(7/2)*q^(5/2))/t^3 + (24*p^(7/2)*q^(5/2))/(a^3*t^3) - 
     (3792*p^(7/2)*q^(5/2))/(a^2*t^3) + (4192*p^(7/2)*q^(5/2))/(a*t^3) + 
     (4192*a*p^(7/2)*q^(5/2))/t^3 - (3792*a^2*p^(7/2)*q^(5/2))/t^3 + 
     (24*a^3*p^(7/2)*q^(5/2))/t^3 - (314448*p^(9/2)*q^(5/2))/t^3 + 
     (40*p^(9/2)*q^(5/2))/(a^3*t^3) - (9408*p^(9/2)*q^(5/2))/(a^2*t^3) + 
     (63056*p^(9/2)*q^(5/2))/(a*t^3) + (63056*a*p^(9/2)*q^(5/2))/t^3 - 
     (9408*a^2*p^(9/2)*q^(5/2))/t^3 + (40*a^3*p^(9/2)*q^(5/2))/t^3 + 
     (2992*p^(3/2)*q^(7/2))/t^3 - (8*p^(3/2)*q^(7/2))/(a*t^3) - 
     (8*a*p^(3/2)*q^(7/2))/t^3 - (91056*p^(5/2)*q^(7/2))/t^3 + 
     (24*p^(5/2)*q^(7/2))/(a^3*t^3) - (3792*p^(5/2)*q^(7/2))/(a^2*t^3) + 
     (4192*p^(5/2)*q^(7/2))/(a*t^3) + (4192*a*p^(5/2)*q^(7/2))/t^3 - 
     (3792*a^2*p^(5/2)*q^(7/2))/t^3 + (24*a^3*p^(5/2)*q^(7/2))/t^3 - 
     (1728992*p^(7/2)*q^(7/2))/t^3 + (576*p^(7/2)*q^(7/2))/(a^4*t^3) - 
     (8800*p^(7/2)*q^(7/2))/(a^3*t^3) + (4928*p^(7/2)*q^(7/2))/(a^2*t^3) + 
     (1562600*p^(7/2)*q^(7/2))/(a*t^3) + (1562600*a*p^(7/2)*q^(7/2))/t^3 + 
     (4928*a^2*p^(7/2)*q^(7/2))/t^3 - (8800*a^3*p^(7/2)*q^(7/2))/t^3 + 
     (576*a^4*p^(7/2)*q^(7/2))/t^3 + (5280*p^(3/2)*q^(9/2))/t^3 - 
     (8*p^(3/2)*q^(9/2))/(a*t^3) - (8*a*p^(3/2)*q^(9/2))/t^3 - 
     (314448*p^(5/2)*q^(9/2))/t^3 + (40*p^(5/2)*q^(9/2))/(a^3*t^3) - 
     (9408*p^(5/2)*q^(9/2))/(a^2*t^3) + (63056*p^(5/2)*q^(9/2))/(a*t^3) + 
     (63056*a*p^(5/2)*q^(9/2))/t^3 - (9408*a^2*p^(5/2)*q^(9/2))/t^3 + 
     (40*a^3*p^(5/2)*q^(9/2))/t^3 + (8368*p^(3/2)*q^(11/2))/t^3 - 
     (8*p^(3/2)*q^(11/2))/(a*t^3) - (8*a*p^(3/2)*q^(11/2))/t^3 + 
     (108*p*q)/t^2 + (228*p^2*q)/t^2 + (364*p^3*q)/t^2 + (484*p^4*q)/t^2 + 
     (620*p^5*q)/t^2 + (740*p^6*q)/t^2 + (228*p*q^2)/t^2 - 
     (7368*p^2*q^2)/t^2 - (144*p^2*q^2)/(a^2*t^2) + (1792*p^2*q^2)/(a*t^2) + 
     (1792*a*p^2*q^2)/t^2 - (144*a^2*p^2*q^2)/t^2 - (25044*p^3*q^2)/t^2 - 
     (436*p^3*q^2)/(a^2*t^2) + (10880*p^3*q^2)/(a*t^2) + 
     (10880*a*p^3*q^2)/t^2 - (436*a^2*p^3*q^2)/t^2 - (52308*p^4*q^2)/t^2 - 
     (864*p^4*q^2)/(a^2*t^2) + (33792*p^4*q^2)/(a*t^2) + 
     (33792*a*p^4*q^2)/t^2 - (864*a^2*p^4*q^2)/t^2 - (87988*p^5*q^2)/t^2 - 
     (1412*p^5*q^2)/(a^2*t^2) + (75008*p^5*q^2)/(a*t^2) + 
     (75008*a*p^5*q^2)/t^2 - (1412*a^2*p^5*q^2)/t^2 + (364*p*q^3)/t^2 - 
     (25044*p^2*q^3)/t^2 - (436*p^2*q^3)/(a^2*t^2) + 
     (10880*p^2*q^3)/(a*t^2) + (10880*a*p^2*q^3)/t^2 - 
     (436*a^2*p^2*q^3)/t^2 + (376236*p^3*q^3)/t^2 + (36*p^3*q^3)/(a^4*t^2) - 
     (3712*p^3*q^3)/(a^3*t^2) - (17664*p^3*q^3)/(a^2*t^2) + 
     (87680*p^3*q^3)/(a*t^2) + (87680*a*p^3*q^3)/t^2 - 
     (17664*a^2*p^3*q^3)/t^2 - (3712*a^3*p^3*q^3)/t^2 + 
     (36*a^4*p^3*q^3)/t^2 + (1745212*p^4*q^3)/t^2 + (244*p^4*q^3)/(a^4*t^2) - 
     (21120*p^4*q^3)/(a^3*t^2) - (29096*p^4*q^3)/(a^2*t^2) - 
     (482048*p^4*q^3)/(a*t^2) - (482048*a*p^4*q^3)/t^2 - 
     (29096*a^2*p^4*q^3)/t^2 - (21120*a^3*p^4*q^3)/t^2 + 
     (244*a^4*p^4*q^3)/t^2 + (484*p*q^4)/t^2 - (52308*p^2*q^4)/t^2 - 
     (864*p^2*q^4)/(a^2*t^2) + (33792*p^2*q^4)/(a*t^2) + 
     (33792*a*p^2*q^4)/t^2 - (864*a^2*p^2*q^4)/t^2 + (1745212*p^3*q^4)/t^2 + 
     (244*p^3*q^4)/(a^4*t^2) - (21120*p^3*q^4)/(a^3*t^2) - 
     (29096*p^3*q^4)/(a^2*t^2) - (482048*p^3*q^4)/(a*t^2) - 
     (482048*a*p^3*q^4)/t^2 - (29096*a^2*p^3*q^4)/t^2 - 
     (21120*a^3*p^3*q^4)/t^2 + (244*a^4*p^3*q^4)/t^2 + (620*p*q^5)/t^2 - 
     (87988*p^2*q^5)/t^2 - (1412*p^2*q^5)/(a^2*t^2) + 
     (75008*p^2*q^5)/(a*t^2) + (75008*a*p^2*q^5)/t^2 - 
     (1412*a^2*p^2*q^5)/t^2 + (740*p*q^6)/t^2 + (16*Sqrt[p]*Sqrt[q])/t + 
     (16*p^(3/2)*Sqrt[q])/t + (16*p^(5/2)*Sqrt[q])/t + 
     (16*p^(7/2)*Sqrt[q])/t + (16*p^(9/2)*Sqrt[q])/t + 
     (16*p^(11/2)*Sqrt[q])/t + (16*p^(13/2)*Sqrt[q])/t + 
     (16*Sqrt[p]*q^(3/2))/t - (1216*p^(3/2)*q^(3/2))/t - 
     (16*p^(3/2)*q^(3/2))/(a^2*t) + (800*p^(3/2)*q^(3/2))/(a*t) + 
     (800*a*p^(3/2)*q^(3/2))/t - (16*a^2*p^(3/2)*q^(3/2))/t - 
     (2336*p^(5/2)*q^(3/2))/t - (32*p^(5/2)*q^(3/2))/(a^2*t) + 
     (2624*p^(5/2)*q^(3/2))/(a*t) + (2624*a*p^(5/2)*q^(3/2))/t - 
     (32*a^2*p^(5/2)*q^(3/2))/t - (3456*p^(7/2)*q^(3/2))/t - 
     (48*p^(7/2)*q^(3/2))/(a^2*t) + (5536*p^(7/2)*q^(3/2))/(a*t) + 
     (5536*a*p^(7/2)*q^(3/2))/t - (48*a^2*p^(7/2)*q^(3/2))/t - 
     (4576*p^(9/2)*q^(3/2))/t - (64*p^(9/2)*q^(3/2))/(a^2*t) + 
     (9408*p^(9/2)*q^(3/2))/(a*t) + (9408*a*p^(9/2)*q^(3/2))/t - 
     (64*a^2*p^(9/2)*q^(3/2))/t - (5696*p^(11/2)*q^(3/2))/t - 
     (80*p^(11/2)*q^(3/2))/(a^2*t) + (14368*p^(11/2)*q^(3/2))/(a*t) + 
     (14368*a*p^(11/2)*q^(3/2))/t - (80*a^2*p^(11/2)*q^(3/2))/t + 
     (16*Sqrt[p]*q^(5/2))/t - (2336*p^(3/2)*q^(5/2))/t - 
     (32*p^(3/2)*q^(5/2))/(a^2*t) + (2624*p^(3/2)*q^(5/2))/(a*t) + 
     (2624*a*p^(3/2)*q^(5/2))/t - (32*a^2*p^(3/2)*q^(5/2))/t + 
     (81840*p^(5/2)*q^(5/2))/t - (920*p^(5/2)*q^(5/2))/(a^3*t) + 
     (6784*p^(5/2)*q^(5/2))/(a^2*t) - (54232*p^(5/2)*q^(5/2))/(a*t) - 
     (54232*a*p^(5/2)*q^(5/2))/t + (6784*a^2*p^(5/2)*q^(5/2))/t - 
     (920*a^3*p^(5/2)*q^(5/2))/t + (227760*p^(7/2)*q^(5/2))/t + 
     (16*p^(7/2)*q^(5/2))/(a^4*t) - (3832*p^(7/2)*q^(5/2))/(a^3*t) + 
     (49216*p^(7/2)*q^(5/2))/(a^2*t) - (263152*p^(7/2)*q^(5/2))/(a*t) - 
     (263152*a*p^(7/2)*q^(5/2))/t + (49216*a^2*p^(7/2)*q^(5/2))/t - 
     (3832*a^3*p^(7/2)*q^(5/2))/t + (16*a^4*p^(7/2)*q^(5/2))/t + 
     (521088*p^(9/2)*q^(5/2))/t + (32*p^(9/2)*q^(5/2))/(a^4*t) - 
     (9944*p^(9/2)*q^(5/2))/(a^3*t) + (184992*p^(9/2)*q^(5/2))/(a^2*t) - 
     (700904*p^(9/2)*q^(5/2))/(a*t) - (700904*a*p^(9/2)*q^(5/2))/t + 
     (184992*a^2*p^(9/2)*q^(5/2))/t - (9944*a^3*p^(9/2)*q^(5/2))/t + 
     (32*a^4*p^(9/2)*q^(5/2))/t + (16*Sqrt[p]*q^(7/2))/t - 
     (3456*p^(3/2)*q^(7/2))/t - (48*p^(3/2)*q^(7/2))/(a^2*t) + 
     (5536*p^(3/2)*q^(7/2))/(a*t) + (5536*a*p^(3/2)*q^(7/2))/t - 
     (48*a^2*p^(3/2)*q^(7/2))/t + (227760*p^(5/2)*q^(7/2))/t + 
     (16*p^(5/2)*q^(7/2))/(a^4*t) - (3832*p^(5/2)*q^(7/2))/(a^3*t) + 
     (49216*p^(5/2)*q^(7/2))/(a^2*t) - (263152*p^(5/2)*q^(7/2))/(a*t) - 
     (263152*a*p^(5/2)*q^(7/2))/t + (49216*a^2*p^(5/2)*q^(7/2))/t - 
     (3832*a^3*p^(5/2)*q^(7/2))/t + (16*a^4*p^(5/2)*q^(7/2))/t - 
     (5145328*p^(7/2)*q^(7/2))/t + (120*p^(7/2)*q^(7/2))/(a^5*t) - 
     (10832*p^(7/2)*q^(7/2))/(a^4*t) - (63128*p^(7/2)*q^(7/2))/(a^3*t) + 
     (657392*p^(7/2)*q^(7/2))/(a^2*t) + (2979840*p^(7/2)*q^(7/2))/(a*t) + 
     (2979840*a*p^(7/2)*q^(7/2))/t + (657392*a^2*p^(7/2)*q^(7/2))/t - 
     (63128*a^3*p^(7/2)*q^(7/2))/t - (10832*a^4*p^(7/2)*q^(7/2))/t + 
     (120*a^5*p^(7/2)*q^(7/2))/t + (16*Sqrt[p]*q^(9/2))/t - 
     (4576*p^(3/2)*q^(9/2))/t - (64*p^(3/2)*q^(9/2))/(a^2*t) + 
     (9408*p^(3/2)*q^(9/2))/(a*t) + (9408*a*p^(3/2)*q^(9/2))/t - 
     (64*a^2*p^(3/2)*q^(9/2))/t + (521088*p^(5/2)*q^(9/2))/t + 
     (32*p^(5/2)*q^(9/2))/(a^4*t) - (9944*p^(5/2)*q^(9/2))/(a^3*t) + 
     (184992*p^(5/2)*q^(9/2))/(a^2*t) - (700904*p^(5/2)*q^(9/2))/(a*t) - 
     (700904*a*p^(5/2)*q^(9/2))/t + (184992*a^2*p^(5/2)*q^(9/2))/t - 
     (9944*a^3*p^(5/2)*q^(9/2))/t + (32*a^4*p^(5/2)*q^(9/2))/t + 
     (16*Sqrt[p]*q^(11/2))/t - (5696*p^(3/2)*q^(11/2))/t - 
     (80*p^(3/2)*q^(11/2))/(a^2*t) + (14368*p^(3/2)*q^(11/2))/(a*t) + 
     (14368*a*p^(3/2)*q^(11/2))/t - (80*a^2*p^(3/2)*q^(11/2))/t + 
     (16*Sqrt[p]*q^(13/2))/t + (8*Sqrt[p]*Sqrt[q]*t)/a + 
     8*a*Sqrt[p]*Sqrt[q]*t + (8*p^(3/2)*Sqrt[q]*t)/a + 
     8*a*p^(3/2)*Sqrt[q]*t + (8*p^(5/2)*Sqrt[q]*t)/a + 
     8*a*p^(5/2)*Sqrt[q]*t + (8*p^(7/2)*Sqrt[q]*t)/a + 
     8*a*p^(7/2)*Sqrt[q]*t + (8*p^(9/2)*Sqrt[q]*t)/a + 
     8*a*p^(9/2)*Sqrt[q]*t + (8*p^(11/2)*Sqrt[q]*t)/a + 
     8*a*p^(11/2)*Sqrt[q]*t + (8*p^(13/2)*Sqrt[q]*t)/a + 
     8*a*p^(13/2)*Sqrt[q]*t + (8*p^(15/2)*Sqrt[q]*t)/a + 
     8*a*p^(15/2)*Sqrt[q]*t + (8*Sqrt[p]*q^(3/2)*t)/a + 
     8*a*Sqrt[p]*q^(3/2)*t + 448*p^(3/2)*q^(3/2)*t - 
     (8*p^(3/2)*q^(3/2)*t)/a^3 + (576*p^(3/2)*q^(3/2)*t)/a^2 - 
     (616*p^(3/2)*q^(3/2)*t)/a - 616*a*p^(3/2)*q^(3/2)*t + 
     576*a^2*p^(3/2)*q^(3/2)*t - 8*a^3*p^(3/2)*q^(3/2)*t + 
     2048*p^(5/2)*q^(3/2)*t - (16*p^(5/2)*q^(3/2)*t)/a^3 + 
     (1600*p^(5/2)*q^(3/2)*t)/a^2 - (1184*p^(5/2)*q^(3/2)*t)/a - 
     1184*a*p^(5/2)*q^(3/2)*t + 1600*a^2*p^(5/2)*q^(3/2)*t - 
     16*a^3*p^(5/2)*q^(3/2)*t + 4672*p^(7/2)*q^(3/2)*t - 
     (24*p^(7/2)*q^(3/2)*t)/a^3 + (3200*p^(7/2)*q^(3/2)*t)/a^2 - 
     (1752*p^(7/2)*q^(3/2)*t)/a - 1752*a*p^(7/2)*q^(3/2)*t + 
     3200*a^2*p^(7/2)*q^(3/2)*t - 24*a^3*p^(7/2)*q^(3/2)*t + 
     8320*p^(9/2)*q^(3/2)*t - (32*p^(9/2)*q^(3/2)*t)/a^3 + 
     (5248*p^(9/2)*q^(3/2)*t)/a^2 - (2320*p^(9/2)*q^(3/2)*t)/a - 
     2320*a*p^(9/2)*q^(3/2)*t + 5248*a^2*p^(9/2)*q^(3/2)*t - 
     32*a^3*p^(9/2)*q^(3/2)*t + 12992*p^(11/2)*q^(3/2)*t - 
     (40*p^(11/2)*q^(3/2)*t)/a^3 + (7872*p^(11/2)*q^(3/2)*t)/a^2 - 
     (2888*p^(11/2)*q^(3/2)*t)/a - 2888*a*p^(11/2)*q^(3/2)*t + 
     7872*a^2*p^(11/2)*q^(3/2)*t - 40*a^3*p^(11/2)*q^(3/2)*t + 
     18688*p^(13/2)*q^(3/2)*t - (48*p^(13/2)*q^(3/2)*t)/a^3 + 
     (10944*p^(13/2)*q^(3/2)*t)/a^2 - (3456*p^(13/2)*q^(3/2)*t)/a - 
     3456*a*p^(13/2)*q^(3/2)*t + 10944*a^2*p^(13/2)*q^(3/2)*t - 
     48*a^3*p^(13/2)*q^(3/2)*t + (8*Sqrt[p]*q^(5/2)*t)/a + 
     8*a*Sqrt[p]*q^(5/2)*t + 2048*p^(3/2)*q^(5/2)*t - 
     (16*p^(3/2)*q^(5/2)*t)/a^3 + (1600*p^(3/2)*q^(5/2)*t)/a^2 - 
     (1184*p^(3/2)*q^(5/2)*t)/a - 1184*a*p^(3/2)*q^(5/2)*t + 
     1600*a^2*p^(3/2)*q^(5/2)*t - 16*a^3*p^(3/2)*q^(5/2)*t - 
     13408*p^(5/2)*q^(5/2)*t - (576*p^(5/2)*q^(5/2)*t)/a^4 + 
     (11752*p^(5/2)*q^(5/2)*t)/a^3 - (47872*p^(5/2)*q^(5/2)*t)/a^2 + 
     (35952*p^(5/2)*q^(5/2)*t)/a + 35952*a*p^(5/2)*q^(5/2)*t - 
     47872*a^2*p^(5/2)*q^(5/2)*t + 11752*a^3*p^(5/2)*q^(5/2)*t - 
     576*a^4*p^(5/2)*q^(5/2)*t - 168912*p^(7/2)*q^(5/2)*t + 
     (8*p^(7/2)*q^(5/2)*t)/a^5 - (2176*p^(7/2)*q^(5/2)*t)/a^4 + 
     (54896*p^(7/2)*q^(5/2)*t)/a^3 - (180352*p^(7/2)*q^(5/2)*t)/a^2 + 
     (108208*p^(7/2)*q^(5/2)*t)/a + 108208*a*p^(7/2)*q^(5/2)*t - 
     180352*a^2*p^(7/2)*q^(5/2)*t + 54896*a^3*p^(7/2)*q^(5/2)*t - 
     2176*a^4*p^(7/2)*q^(5/2)*t + 8*a^5*p^(7/2)*q^(5/2)*t - 
     534528*p^(9/2)*q^(5/2)*t + (16*p^(9/2)*q^(5/2)*t)/a^5 - 
     (5376*p^(9/2)*q^(5/2)*t)/a^4 + (163880*p^(9/2)*q^(5/2)*t)/a^3 - 
     (438208*p^(9/2)*q^(5/2)*t)/a^2 + (281672*p^(9/2)*q^(5/2)*t)/a + 
     281672*a*p^(9/2)*q^(5/2)*t - 438208*a^2*p^(9/2)*q^(5/2)*t + 
     163880*a^3*p^(9/2)*q^(5/2)*t - 5376*a^4*p^(9/2)*q^(5/2)*t + 
     16*a^5*p^(9/2)*q^(5/2)*t - 1182016*p^(11/2)*q^(5/2)*t + 
     (32*p^(11/2)*q^(5/2)*t)/a^5 - (10624*p^(11/2)*q^(5/2)*t)/a^4 + 
     (380600*p^(11/2)*q^(5/2)*t)/a^3 - (852800*p^(11/2)*q^(5/2)*t)/a^2 + 
     (654712*p^(11/2)*q^(5/2)*t)/a + 654712*a*p^(11/2)*q^(5/2)*t - 
     852800*a^2*p^(11/2)*q^(5/2)*t + 380600*a^3*p^(11/2)*q^(5/2)*t - 
     10624*a^4*p^(11/2)*q^(5/2)*t + 32*a^5*p^(11/2)*q^(5/2)*t + 
     (8*Sqrt[p]*q^(7/2)*t)/a + 8*a*Sqrt[p]*q^(7/2)*t + 
     4672*p^(3/2)*q^(7/2)*t - (24*p^(3/2)*q^(7/2)*t)/a^3 + 
     (3200*p^(3/2)*q^(7/2)*t)/a^2 - (1752*p^(3/2)*q^(7/2)*t)/a - 
     1752*a*p^(3/2)*q^(7/2)*t + 3200*a^2*p^(3/2)*q^(7/2)*t - 
     24*a^3*p^(3/2)*q^(7/2)*t - 168912*p^(5/2)*q^(7/2)*t + 
     (8*p^(5/2)*q^(7/2)*t)/a^5 - (2176*p^(5/2)*q^(7/2)*t)/a^4 + 
     (54896*p^(5/2)*q^(7/2)*t)/a^3 - (180352*p^(5/2)*q^(7/2)*t)/a^2 + 
     (108208*p^(5/2)*q^(7/2)*t)/a + 108208*a*p^(5/2)*q^(7/2)*t - 
     180352*a^2*p^(5/2)*q^(7/2)*t + 54896*a^3*p^(5/2)*q^(7/2)*t - 
     2176*a^4*p^(5/2)*q^(7/2)*t + 8*a^5*p^(5/2)*q^(7/2)*t - 
     1101760*p^(7/2)*q^(7/2)*t - (11928*p^(7/2)*q^(7/2)*t)/a^5 + 
     (71104*p^(7/2)*q^(7/2)*t)/a^4 - (706400*p^(7/2)*q^(7/2)*t)/a^3 + 
     (3396608*p^(7/2)*q^(7/2)*t)/a^2 - (1207776*p^(7/2)*q^(7/2)*t)/a - 
     1207776*a*p^(7/2)*q^(7/2)*t + 3396608*a^2*p^(7/2)*q^(7/2)*t - 
     706400*a^3*p^(7/2)*q^(7/2)*t + 71104*a^4*p^(7/2)*q^(7/2)*t - 
     11928*a^5*p^(7/2)*q^(7/2)*t + 8030464*p^(9/2)*q^(7/2)*t + 
     (576*p^(9/2)*q^(7/2)*t)/a^6 - (68296*p^(9/2)*q^(7/2)*t)/a^5 + 
     (567008*p^(9/2)*q^(7/2)*t)/a^4 - (4968560*p^(9/2)*q^(7/2)*t)/a^3 + 
     (14427712*p^(9/2)*q^(7/2)*t)/a^2 - (2467016*p^(9/2)*q^(7/2)*t)/a - 
     2467016*a*p^(9/2)*q^(7/2)*t + 14427712*a^2*p^(9/2)*q^(7/2)*t - 
     4968560*a^3*p^(9/2)*q^(7/2)*t + 567008*a^4*p^(9/2)*q^(7/2)*t - 
     68296*a^5*p^(9/2)*q^(7/2)*t + 576*a^6*p^(9/2)*q^(7/2)*t + 
     (8*Sqrt[p]*q^(9/2)*t)/a + 8*a*Sqrt[p]*q^(9/2)*t + 
     8320*p^(3/2)*q^(9/2)*t - (32*p^(3/2)*q^(9/2)*t)/a^3 + 
     (5248*p^(3/2)*q^(9/2)*t)/a^2 - (2320*p^(3/2)*q^(9/2)*t)/a - 
     2320*a*p^(3/2)*q^(9/2)*t + 5248*a^2*p^(3/2)*q^(9/2)*t - 
     32*a^3*p^(3/2)*q^(9/2)*t - 534528*p^(5/2)*q^(9/2)*t + 
     (16*p^(5/2)*q^(9/2)*t)/a^5 - (5376*p^(5/2)*q^(9/2)*t)/a^4 + 
     (163880*p^(5/2)*q^(9/2)*t)/a^3 - (438208*p^(5/2)*q^(9/2)*t)/a^2 + 
     (281672*p^(5/2)*q^(9/2)*t)/a + 281672*a*p^(5/2)*q^(9/2)*t - 
     438208*a^2*p^(5/2)*q^(9/2)*t + 163880*a^3*p^(5/2)*q^(9/2)*t - 
     5376*a^4*p^(5/2)*q^(9/2)*t + 16*a^5*p^(5/2)*q^(9/2)*t + 
     8030464*p^(7/2)*q^(9/2)*t + (576*p^(7/2)*q^(9/2)*t)/a^6 - 
     (68296*p^(7/2)*q^(9/2)*t)/a^5 + (567008*p^(7/2)*q^(9/2)*t)/a^4 - 
     (4968560*p^(7/2)*q^(9/2)*t)/a^3 + (14427712*p^(7/2)*q^(9/2)*t)/a^2 - 
     (2467016*p^(7/2)*q^(9/2)*t)/a - 2467016*a*p^(7/2)*q^(9/2)*t + 
     14427712*a^2*p^(7/2)*q^(9/2)*t - 4968560*a^3*p^(7/2)*q^(9/2)*t + 
     567008*a^4*p^(7/2)*q^(9/2)*t - 68296*a^5*p^(7/2)*q^(9/2)*t + 
     576*a^6*p^(7/2)*q^(9/2)*t + (8*Sqrt[p]*q^(11/2)*t)/a + 
     8*a*Sqrt[p]*q^(11/2)*t + 12992*p^(3/2)*q^(11/2)*t - 
     (40*p^(3/2)*q^(11/2)*t)/a^3 + (7872*p^(3/2)*q^(11/2)*t)/a^2 - 
     (2888*p^(3/2)*q^(11/2)*t)/a - 2888*a*p^(3/2)*q^(11/2)*t + 
     7872*a^2*p^(3/2)*q^(11/2)*t - 40*a^3*p^(3/2)*q^(11/2)*t - 
     1182016*p^(5/2)*q^(11/2)*t + (32*p^(5/2)*q^(11/2)*t)/a^5 - 
     (10624*p^(5/2)*q^(11/2)*t)/a^4 + (380600*p^(5/2)*q^(11/2)*t)/a^3 - 
     (852800*p^(5/2)*q^(11/2)*t)/a^2 + (654712*p^(5/2)*q^(11/2)*t)/a + 
     654712*a*p^(5/2)*q^(11/2)*t - 852800*a^2*p^(5/2)*q^(11/2)*t + 
     380600*a^3*p^(5/2)*q^(11/2)*t - 10624*a^4*p^(5/2)*q^(11/2)*t + 
     32*a^5*p^(5/2)*q^(11/2)*t + (8*Sqrt[p]*q^(13/2)*t)/a + 
     8*a*Sqrt[p]*q^(13/2)*t + 18688*p^(3/2)*q^(13/2)*t - 
     (48*p^(3/2)*q^(13/2)*t)/a^3 + (10944*p^(3/2)*q^(13/2)*t)/a^2 - 
     (3456*p^(3/2)*q^(13/2)*t)/a - 3456*a*p^(3/2)*q^(13/2)*t + 
     10944*a^2*p^(3/2)*q^(13/2)*t - 48*a^3*p^(3/2)*q^(13/2)*t + 
     (8*Sqrt[p]*q^(15/2)*t)/a + 8*a*Sqrt[p]*q^(15/2)*t + 36*p*q*t^2 + 
     (36*p*q*t^2)/a^2 + 36*a^2*p*q*t^2 + 100*p^2*q*t^2 + (64*p^2*q*t^2)/a^2 + 
     64*a^2*p^2*q*t^2 + 164*p^3*q*t^2 + (100*p^3*q*t^2)/a^2 + 
     100*a^2*p^3*q*t^2 + 228*p^4*q*t^2 + (128*p^4*q*t^2)/a^2 + 
     128*a^2*p^4*q*t^2 + 292*p^5*q*t^2 + (164*p^5*q*t^2)/a^2 + 
     164*a^2*p^5*q*t^2 + 356*p^6*q*t^2 + (192*p^6*q*t^2)/a^2 + 
     192*a^2*p^6*q*t^2 + 420*p^7*q*t^2 + (228*p^7*q*t^2)/a^2 + 
     228*a^2*p^7*q*t^2 + 100*p*q^2*t^2 + (64*p*q^2*t^2)/a^2 + 
     64*a^2*p*q^2*t^2 - 1832*p^2*q^2*t^2 - (36*p^2*q^2*t^2)/a^4 + 
     (1920*p^2*q^2*t^2)/a^3 - (2876*p^2*q^2*t^2)/a^2 - (128*p^2*q^2*t^2)/a - 
     128*a*p^2*q^2*t^2 - 2876*a^2*p^2*q^2*t^2 + 1920*a^3*p^2*q^2*t^2 - 
     36*a^4*p^2*q^2*t^2 - 9964*p^3*q^2*t^2 - (100*p^3*q^2*t^2)/a^4 + 
     (6528*p^3*q^2*t^2)/a^3 - (7876*p^3*q^2*t^2)/a^2 + (4352*p^3*q^2*t^2)/a + 
     4352*a*p^3*q^2*t^2 - 7876*a^2*p^3*q^2*t^2 + 6528*a^3*p^3*q^2*t^2 - 
     100*a^4*p^3*q^2*t^2 - 22732*p^4*q^2*t^2 - (200*p^4*q^2*t^2)/a^4 + 
     (15744*p^4*q^2*t^2)/a^3 - (15452*p^4*q^2*t^2)/a^2 + 
     (18048*p^4*q^2*t^2)/a + 18048*a*p^4*q^2*t^2 - 15452*a^2*p^4*q^2*t^2 + 
     15744*a^3*p^4*q^2*t^2 - 200*a^4*p^4*q^2*t^2 - 40036*p^5*q^2*t^2 - 
     (328*p^5*q^2*t^2)/a^4 + (30464*p^5*q^2*t^2)/a^3 - 
     (25060*p^5*q^2*t^2)/a^2 + (44544*p^5*q^2*t^2)/a + 44544*a*p^5*q^2*t^2 - 
     25060*a^2*p^5*q^2*t^2 + 30464*a^3*p^5*q^2*t^2 - 328*a^4*p^5*q^2*t^2 - 
     61892*p^6*q^2*t^2 - (492*p^6*q^2*t^2)/a^4 + (52480*p^6*q^2*t^2)/a^3 - 
     (37244*p^6*q^2*t^2)/a^2 + (88448*p^6*q^2*t^2)/a + 88448*a*p^6*q^2*t^2 - 
     37244*a^2*p^6*q^2*t^2 + 52480*a^3*p^6*q^2*t^2 - 492*a^4*p^6*q^2*t^2 + 
     164*p*q^3*t^2 + (100*p*q^3*t^2)/a^2 + 100*a^2*p*q^3*t^2 - 
     9964*p^2*q^3*t^2 - (100*p^2*q^3*t^2)/a^4 + (6528*p^2*q^3*t^2)/a^3 - 
     (7876*p^2*q^3*t^2)/a^2 + (4352*p^2*q^3*t^2)/a + 4352*a*p^2*q^3*t^2 - 
     7876*a^2*p^2*q^3*t^2 + 6528*a^3*p^2*q^3*t^2 - 100*a^4*p^2*q^3*t^2 - 
     7364*p^3*q^3*t^2 - (1920*p^3*q^3*t^2)/a^5 + (32772*p^3*q^3*t^2)/a^4 - 
     (157184*p^3*q^3*t^2)/a^3 + (141400*p^3*q^3*t^2)/a^2 + 
     (243072*p^3*q^3*t^2)/a + 243072*a*p^3*q^3*t^2 + 141400*a^2*p^3*q^3*t^2 - 
     157184*a^3*p^3*q^3*t^2 + 32772*a^4*p^3*q^3*t^2 - 1920*a^5*p^3*q^3*t^2 + 
     418252*p^4*q^3*t^2 + (36*p^4*q^3*t^2)/a^6 - (8448*p^4*q^3*t^2)/a^5 + 
     (169392*p^4*q^3*t^2)/a^4 - (711296*p^4*q^3*t^2)/a^3 + 
     (465200*p^4*q^3*t^2)/a^2 + (216576*p^4*q^3*t^2)/a + 
     216576*a*p^4*q^3*t^2 + 465200*a^2*p^4*q^3*t^2 - 711296*a^3*p^4*q^3*t^2 + 
     169392*a^4*p^4*q^3*t^2 - 8448*a^5*p^4*q^3*t^2 + 36*a^6*p^4*q^3*t^2 + 
     1336672*p^5*q^3*t^2 + (100*p^5*q^3*t^2)/a^6 - (24192*p^5*q^3*t^2)/a^5 + 
     (558032*p^5*q^3*t^2)/a^4 - (2033408*p^5*q^3*t^2)/a^3 + 
     (1166544*p^5*q^3*t^2)/a^2 - (876416*p^5*q^3*t^2)/a - 
     876416*a*p^5*q^3*t^2 + 1166544*a^2*p^5*q^3*t^2 - 
     2033408*a^3*p^5*q^3*t^2 + 558032*a^4*p^5*q^3*t^2 - 
     24192*a^5*p^5*q^3*t^2 + 100*a^6*p^5*q^3*t^2 + 228*p*q^4*t^2 + 
     (128*p*q^4*t^2)/a^2 + 128*a^2*p*q^4*t^2 - 22732*p^2*q^4*t^2 - 
     (200*p^2*q^4*t^2)/a^4 + (15744*p^2*q^4*t^2)/a^3 - 
     (15452*p^2*q^4*t^2)/a^2 + (18048*p^2*q^4*t^2)/a + 18048*a*p^2*q^4*t^2 - 
     15452*a^2*p^2*q^4*t^2 + 15744*a^3*p^2*q^4*t^2 - 200*a^4*p^2*q^4*t^2 + 
     418252*p^3*q^4*t^2 + (36*p^3*q^4*t^2)/a^6 - (8448*p^3*q^4*t^2)/a^5 + 
     (169392*p^3*q^4*t^2)/a^4 - (711296*p^3*q^4*t^2)/a^3 + 
     (465200*p^3*q^4*t^2)/a^2 + (216576*p^3*q^4*t^2)/a + 
     216576*a*p^3*q^4*t^2 + 465200*a^2*p^3*q^4*t^2 - 711296*a^3*p^3*q^4*t^2 + 
     169392*a^4*p^3*q^4*t^2 - 8448*a^5*p^3*q^4*t^2 + 36*a^6*p^3*q^4*t^2 + 
     8791756*p^4*q^4*t^2 - (31612*p^4*q^4*t^2)/a^6 + 
     (190720*p^4*q^4*t^2)/a^5 - (1828224*p^4*q^4*t^2)/a^4 + 
     (11116672*p^4*q^4*t^2)/a^3 - (4646600*p^4*q^4*t^2)/a^2 - 
     (38223232*p^4*q^4*t^2)/a - 38223232*a*p^4*q^4*t^2 - 
     4646600*a^2*p^4*q^4*t^2 + 11116672*a^3*p^4*q^4*t^2 - 
     1828224*a^4*p^4*q^4*t^2 + 190720*a^5*p^4*q^4*t^2 - 
     31612*a^6*p^4*q^4*t^2 + 292*p*q^5*t^2 + (164*p*q^5*t^2)/a^2 + 
     164*a^2*p*q^5*t^2 - 40036*p^2*q^5*t^2 - (328*p^2*q^5*t^2)/a^4 + 
     (30464*p^2*q^5*t^2)/a^3 - (25060*p^2*q^5*t^2)/a^2 + 
     (44544*p^2*q^5*t^2)/a + 44544*a*p^2*q^5*t^2 - 25060*a^2*p^2*q^5*t^2 + 
     30464*a^3*p^2*q^5*t^2 - 328*a^4*p^2*q^5*t^2 + 1336672*p^3*q^5*t^2 + 
     (100*p^3*q^5*t^2)/a^6 - (24192*p^3*q^5*t^2)/a^5 + 
     (558032*p^3*q^5*t^2)/a^4 - (2033408*p^3*q^5*t^2)/a^3 + 
     (1166544*p^3*q^5*t^2)/a^2 - (876416*p^3*q^5*t^2)/a - 
     876416*a*p^3*q^5*t^2 + 1166544*a^2*p^3*q^5*t^2 - 
     2033408*a^3*p^3*q^5*t^2 + 558032*a^4*p^3*q^5*t^2 - 
     24192*a^5*p^3*q^5*t^2 + 100*a^6*p^3*q^5*t^2 + 356*p*q^6*t^2 + 
     (192*p*q^6*t^2)/a^2 + 192*a^2*p*q^6*t^2 - 61892*p^2*q^6*t^2 - 
     (492*p^2*q^6*t^2)/a^4 + (52480*p^2*q^6*t^2)/a^3 - 
     (37244*p^2*q^6*t^2)/a^2 + (88448*p^2*q^6*t^2)/a + 88448*a*p^2*q^6*t^2 - 
     37244*a^2*p^2*q^6*t^2 + 52480*a^3*p^2*q^6*t^2 - 492*a^4*p^2*q^6*t^2 + 
     420*p*q^7*t^2 + (228*p*q^7*t^2)/a^2 + 228*a^2*p*q^7*t^2 - 
     16*p^(3/2)*q^(3/2)*t^3 + (120*p^(3/2)*q^(3/2)*t^3)/a^3 + 
     (56*p^(3/2)*q^(3/2)*t^3)/a + 56*a*p^(3/2)*q^(3/2)*t^3 + 
     120*a^3*p^(3/2)*q^(3/2)*t^3 - 16*p^(5/2)*q^(3/2)*t^3 + 
     (288*p^(5/2)*q^(3/2)*t^3)/a^3 + (344*p^(5/2)*q^(3/2)*t^3)/a + 
     344*a*p^(5/2)*q^(3/2)*t^3 + 288*a^3*p^(5/2)*q^(3/2)*t^3 - 
     16*p^(7/2)*q^(3/2)*t^3 + (576*p^(7/2)*q^(3/2)*t^3)/a^3 + 
     (920*p^(7/2)*q^(3/2)*t^3)/a + 920*a*p^(7/2)*q^(3/2)*t^3 + 
     576*a^3*p^(7/2)*q^(3/2)*t^3 - 16*p^(9/2)*q^(3/2)*t^3 + 
     (920*p^(9/2)*q^(3/2)*t^3)/a^3 + (1720*p^(9/2)*q^(3/2)*t^3)/a + 
     1720*a*p^(9/2)*q^(3/2)*t^3 + 920*a^3*p^(9/2)*q^(3/2)*t^3 - 
     16*p^(11/2)*q^(3/2)*t^3 + (1376*p^(11/2)*q^(3/2)*t^3)/a^3 + 
     (2808*p^(11/2)*q^(3/2)*t^3)/a + 2808*a*p^(11/2)*q^(3/2)*t^3 + 
     1376*a^3*p^(11/2)*q^(3/2)*t^3 - 16*p^(13/2)*q^(3/2)*t^3 + 
     (1888*p^(13/2)*q^(3/2)*t^3)/a^3 + (4120*p^(13/2)*q^(3/2)*t^3)/a + 
     4120*a*p^(13/2)*q^(3/2)*t^3 + 1888*a^3*p^(13/2)*q^(3/2)*t^3 - 
     16*p^(15/2)*q^(3/2)*t^3 + (2520*p^(15/2)*q^(3/2)*t^3)/a^3 + 
     (5720*p^(15/2)*q^(3/2)*t^3)/a + 5720*a*p^(15/2)*q^(3/2)*t^3 + 
     2520*a^3*p^(15/2)*q^(3/2)*t^3 - 16*p^(3/2)*q^(5/2)*t^3 + 
     (288*p^(3/2)*q^(5/2)*t^3)/a^3 + (344*p^(3/2)*q^(5/2)*t^3)/a + 
     344*a*p^(3/2)*q^(5/2)*t^3 + 288*a^3*p^(3/2)*q^(5/2)*t^3 - 
     2416*p^(5/2)*q^(5/2)*t^3 - (120*p^(5/2)*q^(5/2)*t^3)/a^5 + 
     (5280*p^(5/2)*q^(5/2)*t^3)/a^4 - (9624*p^(5/2)*q^(5/2)*t^3)/a^3 - 
     (6368*p^(5/2)*q^(5/2)*t^3)/a^2 + (6080*p^(5/2)*q^(5/2)*t^3)/a + 
     6080*a*p^(5/2)*q^(5/2)*t^3 - 6368*a^2*p^(5/2)*q^(5/2)*t^3 - 
     9624*a^3*p^(5/2)*q^(5/2)*t^3 + 5280*a^4*p^(5/2)*q^(5/2)*t^3 - 
     120*a^5*p^(5/2)*q^(5/2)*t^3 - 14544*p^(7/2)*q^(5/2)*t^3 - 
     (408*p^(7/2)*q^(5/2)*t^3)/a^5 + (20640*p^(7/2)*q^(5/2)*t^3)/a^4 - 
     (33032*p^(7/2)*q^(5/2)*t^3)/a^3 - (9152*p^(7/2)*q^(5/2)*t^3)/a^2 - 
     (15880*p^(7/2)*q^(5/2)*t^3)/a - 15880*a*p^(7/2)*q^(5/2)*t^3 - 
     9152*a^2*p^(7/2)*q^(5/2)*t^3 - 33032*a^3*p^(7/2)*q^(5/2)*t^3 + 
     20640*a^4*p^(7/2)*q^(5/2)*t^3 - 408*a^5*p^(7/2)*q^(5/2)*t^3 - 
     10000*p^(9/2)*q^(5/2)*t^3 - (984*p^(9/2)*q^(5/2)*t^3)/a^5 + 
     (56736*p^(9/2)*q^(5/2)*t^3)/a^4 - (79136*p^(9/2)*q^(5/2)*t^3)/a^3 + 
     (11360*p^(9/2)*q^(5/2)*t^3)/a^2 - (86512*p^(9/2)*q^(5/2)*t^3)/a - 
     86512*a*p^(9/2)*q^(5/2)*t^3 + 11360*a^2*p^(9/2)*q^(5/2)*t^3 - 
     79136*a^3*p^(9/2)*q^(5/2)*t^3 + 56736*a^4*p^(9/2)*q^(5/2)*t^3 - 
     984*a^5*p^(9/2)*q^(5/2)*t^3 + 47632*p^(11/2)*q^(5/2)*t^3 - 
     (1904*p^(11/2)*q^(5/2)*t^3)/a^5 + (124320*p^(11/2)*q^(5/2)*t^3)/a^4 - 
     (151568*p^(11/2)*q^(5/2)*t^3)/a^3 + (87680*p^(11/2)*q^(5/2)*t^3)/a^2 - 
     (221200*p^(11/2)*q^(5/2)*t^3)/a - 221200*a*p^(11/2)*q^(5/2)*t^3 + 
     87680*a^2*p^(11/2)*q^(5/2)*t^3 - 151568*a^3*p^(11/2)*q^(5/2)*t^3 + 
     124320*a^4*p^(11/2)*q^(5/2)*t^3 - 1904*a^5*p^(11/2)*q^(5/2)*t^3 + 
     216528*p^(13/2)*q^(5/2)*t^3 - (3280*p^(13/2)*q^(5/2)*t^3)/a^5 + 
     (239424*p^(13/2)*q^(5/2)*t^3)/a^4 - (258976*p^(13/2)*q^(5/2)*t^3)/a^3 + 
     (261024*p^(13/2)*q^(5/2)*t^3)/a^2 - (441016*p^(13/2)*q^(5/2)*t^3)/a - 
     441016*a*p^(13/2)*q^(5/2)*t^3 + 261024*a^2*p^(13/2)*q^(5/2)*t^3 - 
     258976*a^3*p^(13/2)*q^(5/2)*t^3 + 239424*a^4*p^(13/2)*q^(5/2)*t^3 - 
     3280*a^5*p^(13/2)*q^(5/2)*t^3 - 16*p^(3/2)*q^(7/2)*t^3 + 
     (576*p^(3/2)*q^(7/2)*t^3)/a^3 + (920*p^(3/2)*q^(7/2)*t^3)/a + 
     920*a*p^(3/2)*q^(7/2)*t^3 + 576*a^3*p^(3/2)*q^(7/2)*t^3 - 
     14544*p^(5/2)*q^(7/2)*t^3 - (408*p^(5/2)*q^(7/2)*t^3)/a^5 + 
     (20640*p^(5/2)*q^(7/2)*t^3)/a^4 - (33032*p^(5/2)*q^(7/2)*t^3)/a^3 - 
     (9152*p^(5/2)*q^(7/2)*t^3)/a^2 - (15880*p^(5/2)*q^(7/2)*t^3)/a - 
     15880*a*p^(5/2)*q^(7/2)*t^3 - 9152*a^2*p^(5/2)*q^(7/2)*t^3 - 
     33032*a^3*p^(5/2)*q^(7/2)*t^3 + 20640*a^4*p^(5/2)*q^(7/2)*t^3 - 
     408*a^5*p^(5/2)*q^(7/2)*t^3 + 645392*p^(7/2)*q^(7/2)*t^3 - 
     (5280*p^(7/2)*q^(7/2)*t^3)/a^6 + (80008*p^(7/2)*q^(7/2)*t^3)/a^5 - 
     (419712*p^(7/2)*q^(7/2)*t^3)/a^4 + (420624*p^(7/2)*q^(7/2)*t^3)/a^3 + 
     (1656096*p^(7/2)*q^(7/2)*t^3)/a^2 - (1359624*p^(7/2)*q^(7/2)*t^3)/a - 
     1359624*a*p^(7/2)*q^(7/2)*t^3 + 1656096*a^2*p^(7/2)*q^(7/2)*t^3 + 
     420624*a^3*p^(7/2)*q^(7/2)*t^3 - 419712*a^4*p^(7/2)*q^(7/2)*t^3 + 
     80008*a^5*p^(7/2)*q^(7/2)*t^3 - 5280*a^6*p^(7/2)*q^(7/2)*t^3 + 
     5208560*p^(9/2)*q^(7/2)*t^3 + (120*p^(9/2)*q^(7/2)*t^3)/a^7 - 
     (25920*p^(9/2)*q^(7/2)*t^3)/a^6 + (447928*p^(9/2)*q^(7/2)*t^3)/a^5 - 
     (2175840*p^(9/2)*q^(7/2)*t^3)/a^4 + (1589272*p^(9/2)*q^(7/2)*t^3)/a^3 + 
     (5082448*p^(9/2)*q^(7/2)*t^3)/a^2 - (1509240*p^(9/2)*q^(7/2)*t^3)/a - 
     1509240*a*p^(9/2)*q^(7/2)*t^3 + 5082448*a^2*p^(9/2)*q^(7/2)*t^3 + 
     1589272*a^3*p^(9/2)*q^(7/2)*t^3 - 2175840*a^4*p^(9/2)*q^(7/2)*t^3 + 
     447928*a^5*p^(9/2)*q^(7/2)*t^3 - 25920*a^6*p^(9/2)*q^(7/2)*t^3 + 
     120*a^7*p^(9/2)*q^(7/2)*t^3 + 12970192*p^(11/2)*q^(7/2)*t^3 + 
     (408*p^(11/2)*q^(7/2)*t^3)/a^7 - (82656*p^(11/2)*q^(7/2)*t^3)/a^6 + 
     (1592496*p^(11/2)*q^(7/2)*t^3)/a^5 - (7021136*p^(11/2)*q^(7/2)*t^3)/
      a^4 + (4178464*p^(11/2)*q^(7/2)*t^3)/a^3 + 
     (8674528*p^(11/2)*q^(7/2)*t^3)/a^2 + (1038672*p^(11/2)*q^(7/2)*t^3)/a + 
     1038672*a*p^(11/2)*q^(7/2)*t^3 + 8674528*a^2*p^(11/2)*q^(7/2)*t^3 + 
     4178464*a^3*p^(11/2)*q^(7/2)*t^3 - 7021136*a^4*p^(11/2)*q^(7/2)*t^3 + 
     1592496*a^5*p^(11/2)*q^(7/2)*t^3 - 82656*a^6*p^(11/2)*q^(7/2)*t^3 + 
     408*a^7*p^(11/2)*q^(7/2)*t^3 - 16*p^(3/2)*q^(9/2)*t^3 + 
     (920*p^(3/2)*q^(9/2)*t^3)/a^3 + (1720*p^(3/2)*q^(9/2)*t^3)/a + 
     1720*a*p^(3/2)*q^(9/2)*t^3 + 920*a^3*p^(3/2)*q^(9/2)*t^3 - 
     10000*p^(5/2)*q^(9/2)*t^3 - (984*p^(5/2)*q^(9/2)*t^3)/a^5 + 
     (56736*p^(5/2)*q^(9/2)*t^3)/a^4 - (79136*p^(5/2)*q^(9/2)*t^3)/a^3 + 
     (11360*p^(5/2)*q^(9/2)*t^3)/a^2 - (86512*p^(5/2)*q^(9/2)*t^3)/a - 
     86512*a*p^(5/2)*q^(9/2)*t^3 + 11360*a^2*p^(5/2)*q^(9/2)*t^3 - 
     79136*a^3*p^(5/2)*q^(9/2)*t^3 + 56736*a^4*p^(5/2)*q^(9/2)*t^3 - 
     984*a^5*p^(5/2)*q^(9/2)*t^3 + 5208560*p^(7/2)*q^(9/2)*t^3 + 
     (120*p^(7/2)*q^(9/2)*t^3)/a^7 - (25920*p^(7/2)*q^(9/2)*t^3)/a^6 + 
     (447928*p^(7/2)*q^(9/2)*t^3)/a^5 - (2175840*p^(7/2)*q^(9/2)*t^3)/a^4 + 
     (1589272*p^(7/2)*q^(9/2)*t^3)/a^3 + (5082448*p^(7/2)*q^(9/2)*t^3)/a^2 - 
     (1509240*p^(7/2)*q^(9/2)*t^3)/a - 1509240*a*p^(7/2)*q^(9/2)*t^3 + 
     5082448*a^2*p^(7/2)*q^(9/2)*t^3 + 1589272*a^3*p^(7/2)*q^(9/2)*t^3 - 
     2175840*a^4*p^(7/2)*q^(9/2)*t^3 + 447928*a^5*p^(7/2)*q^(9/2)*t^3 - 
     25920*a^6*p^(7/2)*q^(9/2)*t^3 + 120*a^7*p^(7/2)*q^(9/2)*t^3 - 
     36222416*p^(9/2)*q^(9/2)*t^3 - (73752*p^(9/2)*q^(9/2)*t^3)/a^7 + 
     (455040*p^(9/2)*q^(9/2)*t^3)/a^6 - (4134176*p^(9/2)*q^(9/2)*t^3)/a^5 + 
     (29283024*p^(9/2)*q^(9/2)*t^3)/a^4 - (13620448*p^(9/2)*q^(9/2)*t^3)/
      a^3 - (220448208*p^(9/2)*q^(9/2)*t^3)/a^2 + 
     (145996728*p^(9/2)*q^(9/2)*t^3)/a + 145996728*a*p^(9/2)*q^(9/2)*t^3 - 
     220448208*a^2*p^(9/2)*q^(9/2)*t^3 - 13620448*a^3*p^(9/2)*q^(9/2)*t^3 + 
     29283024*a^4*p^(9/2)*q^(9/2)*t^3 - 4134176*a^5*p^(9/2)*q^(9/2)*t^3 + 
     455040*a^6*p^(9/2)*q^(9/2)*t^3 - 73752*a^7*p^(9/2)*q^(9/2)*t^3 - 
     16*p^(3/2)*q^(11/2)*t^3 + (1376*p^(3/2)*q^(11/2)*t^3)/a^3 + 
     (2808*p^(3/2)*q^(11/2)*t^3)/a + 2808*a*p^(3/2)*q^(11/2)*t^3 + 
     1376*a^3*p^(3/2)*q^(11/2)*t^3 + 47632*p^(5/2)*q^(11/2)*t^3 - 
     (1904*p^(5/2)*q^(11/2)*t^3)/a^5 + (124320*p^(5/2)*q^(11/2)*t^3)/a^4 - 
     (151568*p^(5/2)*q^(11/2)*t^3)/a^3 + (87680*p^(5/2)*q^(11/2)*t^3)/a^2 - 
     (221200*p^(5/2)*q^(11/2)*t^3)/a - 221200*a*p^(5/2)*q^(11/2)*t^3 + 
     87680*a^2*p^(5/2)*q^(11/2)*t^3 - 151568*a^3*p^(5/2)*q^(11/2)*t^3 + 
     124320*a^4*p^(5/2)*q^(11/2)*t^3 - 1904*a^5*p^(5/2)*q^(11/2)*t^3 + 
     12970192*p^(7/2)*q^(11/2)*t^3 + (408*p^(7/2)*q^(11/2)*t^3)/a^7 - 
     (82656*p^(7/2)*q^(11/2)*t^3)/a^6 + (1592496*p^(7/2)*q^(11/2)*t^3)/a^5 - 
     (7021136*p^(7/2)*q^(11/2)*t^3)/a^4 + (4178464*p^(7/2)*q^(11/2)*t^3)/
      a^3 + (8674528*p^(7/2)*q^(11/2)*t^3)/a^2 + 
     (1038672*p^(7/2)*q^(11/2)*t^3)/a + 1038672*a*p^(7/2)*q^(11/2)*t^3 + 
     8674528*a^2*p^(7/2)*q^(11/2)*t^3 + 4178464*a^3*p^(7/2)*q^(11/2)*t^3 - 
     7021136*a^4*p^(7/2)*q^(11/2)*t^3 + 1592496*a^5*p^(7/2)*q^(11/2)*t^3 - 
     82656*a^6*p^(7/2)*q^(11/2)*t^3 + 408*a^7*p^(7/2)*q^(11/2)*t^3 - 
     16*p^(3/2)*q^(13/2)*t^3 + (1888*p^(3/2)*q^(13/2)*t^3)/a^3 + 
     (4120*p^(3/2)*q^(13/2)*t^3)/a + 4120*a*p^(3/2)*q^(13/2)*t^3 + 
     1888*a^3*p^(3/2)*q^(13/2)*t^3 + 216528*p^(5/2)*q^(13/2)*t^3 - 
     (3280*p^(5/2)*q^(13/2)*t^3)/a^5 + (239424*p^(5/2)*q^(13/2)*t^3)/a^4 - 
     (258976*p^(5/2)*q^(13/2)*t^3)/a^3 + (261024*p^(5/2)*q^(13/2)*t^3)/a^2 - 
     (441016*p^(5/2)*q^(13/2)*t^3)/a - 441016*a*p^(5/2)*q^(13/2)*t^3 + 
     261024*a^2*p^(5/2)*q^(13/2)*t^3 - 258976*a^3*p^(5/2)*q^(13/2)*t^3 + 
     239424*a^4*p^(5/2)*q^(13/2)*t^3 - 3280*a^5*p^(5/2)*q^(13/2)*t^3 - 
     16*p^(3/2)*q^(15/2)*t^3 + (2520*p^(3/2)*q^(15/2)*t^3)/a^3 + 
     (5720*p^(3/2)*q^(15/2)*t^3)/a + 5720*a*p^(3/2)*q^(15/2)*t^3 + 
     2520*a^3*p^(3/2)*q^(15/2)*t^3 - 44*p^2*q^2*t^4 + (330*p^2*q^2*t^4)/a^4 - 
     (111*p^2*q^2*t^4)/a^2 - (128*p^2*q^2*t^4)/a - 128*a*p^2*q^2*t^4 - 
     111*a^2*p^2*q^2*t^4 + 330*a^4*p^2*q^2*t^4 - 36*p^3*q^2*t^4 + 
     (960*p^3*q^2*t^4)/a^4 + (337*p^3*q^2*t^4)/a^2 - (256*p^3*q^2*t^4)/a - 
     256*a*p^3*q^2*t^4 + 337*a^2*p^3*q^2*t^4 + 960*a^4*p^3*q^2*t^4 + 
     1526*p^4*q^2*t^4 + (2256*p^4*q^2*t^4)/a^4 + (2081*p^4*q^2*t^4)/a^2 - 
     (384*p^4*q^2*t^4)/a - 384*a*p^4*q^2*t^4 + 2081*a^2*p^4*q^2*t^4 + 
     2256*a^4*p^4*q^2*t^4 + 5356*p^5*q^2*t^4 + (4224*p^5*q^2*t^4)/a^4 + 
     (5793*p^5*q^2*t^4)/a^2 - (512*p^5*q^2*t^4)/a - 512*a*p^5*q^2*t^4 + 
     5793*a^2*p^5*q^2*t^4 + 4224*a^4*p^5*q^2*t^4 + 12822*p^6*q^2*t^4 + 
     (7194*p^6*q^2*t^4)/a^4 + (12145*p^6*q^2*t^4)/a^2 - (640*p^6*q^2*t^4)/a - 
     640*a*p^6*q^2*t^4 + 12145*a^2*p^6*q^2*t^4 + 7194*a^4*p^6*q^2*t^4 + 
     24572*p^7*q^2*t^4 + (11136*p^7*q^2*t^4)/a^4 + (21809*p^7*q^2*t^4)/a^2 - 
     (768*p^7*q^2*t^4)/a - 768*a*p^7*q^2*t^4 + 21809*a^2*p^7*q^2*t^4 + 
     11136*a^4*p^7*q^2*t^4 - 36*p^2*q^3*t^4 + (960*p^2*q^3*t^4)/a^4 + 
     (337*p^2*q^3*t^4)/a^2 - (256*p^2*q^3*t^4)/a - 256*a*p^2*q^3*t^4 + 
     337*a^2*p^2*q^3*t^4 + 960*a^4*p^2*q^3*t^4 + 35482*p^3*q^3*t^4 - 
     (330*p^3*q^3*t^4)/a^6 + (12672*p^3*q^3*t^4)/a^5 - 
     (26130*p^3*q^3*t^4)/a^4 - (31232*p^3*q^3*t^4)/a^3 + 
     (62024*p^3*q^3*t^4)/a^2 + (23040*p^3*q^3*t^4)/a + 23040*a*p^3*q^3*t^4 + 
     62024*a^2*p^3*q^3*t^4 - 31232*a^3*p^3*q^3*t^4 - 26130*a^4*p^3*q^3*t^4 + 
     12672*a^5*p^3*q^3*t^4 - 330*a^6*p^3*q^3*t^4 + 167014*p^4*q^3*t^4 - 
     (1290*p^4*q^3*t^4)/a^6 + (54912*p^4*q^3*t^4)/a^5 - 
     (105133*p^4*q^3*t^4)/a^4 - (98048*p^4*q^3*t^4)/a^3 + 
     (108175*p^4*q^3*t^4)/a^2 - (13568*p^4*q^3*t^4)/a - 13568*a*p^4*q^3*t^4 + 
     108175*a^2*p^4*q^3*t^4 - 98048*a^3*p^4*q^3*t^4 - 
     105133*a^4*p^4*q^3*t^4 + 54912*a^5*p^4*q^3*t^4 - 1290*a^6*p^4*q^3*t^4 + 
     208676*p^5*q^3*t^4 - (3546*p^5*q^3*t^4)/a^6 + (166272*p^5*q^3*t^4)/a^5 - 
     (290606*p^5*q^3*t^4)/a^4 - (183552*p^5*q^3*t^4)/a^3 + 
     (26307*p^5*q^3*t^4)/a^2 - (160512*p^5*q^3*t^4)/a - 
     160512*a*p^5*q^3*t^4 + 26307*a^2*p^5*q^3*t^4 - 183552*a^3*p^5*q^3*t^4 - 
     290606*a^4*p^5*q^3*t^4 + 166272*a^5*p^5*q^3*t^4 - 3546*a^6*p^5*q^3*t^4 - 
     47122*p^6*q^3*t^4 - (7770*p^6*q^3*t^4)/a^6 + (400512*p^6*q^3*t^4)/a^5 - 
     (634463*p^6*q^3*t^4)/a^4 - (200704*p^6*q^3*t^4)/a^3 - 
     (359327*p^6*q^3*t^4)/a^2 - (387328*p^6*q^3*t^4)/a - 
     387328*a*p^6*q^3*t^4 - 359327*a^2*p^6*q^3*t^4 - 200704*a^3*p^6*q^3*t^4 - 
     634463*a^4*p^6*q^3*t^4 + 400512*a^5*p^6*q^3*t^4 - 7770*a^6*p^6*q^3*t^4 + 
     1526*p^2*q^4*t^4 + (2256*p^2*q^4*t^4)/a^4 + (2081*p^2*q^4*t^4)/a^2 - 
     (384*p^2*q^4*t^4)/a - 384*a*p^2*q^4*t^4 + 2081*a^2*p^2*q^4*t^4 + 
     2256*a^4*p^2*q^4*t^4 + 167014*p^3*q^4*t^4 - (1290*p^3*q^4*t^4)/a^6 + 
     (54912*p^3*q^4*t^4)/a^5 - (105133*p^3*q^4*t^4)/a^4 - 
     (98048*p^3*q^4*t^4)/a^3 + (108175*p^3*q^4*t^4)/a^2 - 
     (13568*p^3*q^4*t^4)/a - 13568*a*p^3*q^4*t^4 + 108175*a^2*p^3*q^4*t^4 - 
     98048*a^3*p^3*q^4*t^4 - 105133*a^4*p^3*q^4*t^4 + 54912*a^5*p^3*q^4*t^4 - 
     1290*a^6*p^3*q^4*t^4 - 2870602*p^4*q^4*t^4 - (12672*p^4*q^4*t^4)/a^7 + 
     (176286*p^4*q^4*t^4)/a^6 - (970752*p^4*q^4*t^4)/a^5 + 
     (1025390*p^4*q^4*t^4)/a^4 + (6417664*p^4*q^4*t^4)/a^3 - 
     (8319888*p^4*q^4*t^4)/a^2 - (6774272*p^4*q^4*t^4)/a - 
     6774272*a*p^4*q^4*t^4 - 8319888*a^2*p^4*q^4*t^4 + 
     6417664*a^3*p^4*q^4*t^4 + 1025390*a^4*p^4*q^4*t^4 - 
     970752*a^5*p^4*q^4*t^4 + 176286*a^6*p^4*q^4*t^4 - 
     12672*a^7*p^4*q^4*t^4 - 23995460*p^5*q^4*t^4 + (330*p^5*q^4*t^4)/a^8 - 
     (67584*p^5*q^4*t^4)/a^7 + (1053834*p^5*q^4*t^4)/a^6 - 
     (5597440*p^5*q^4*t^4)/a^5 + (4413940*p^5*q^4*t^4)/a^4 + 
     (26757248*p^5*q^4*t^4)/a^3 - (21729790*p^5*q^4*t^4)/a^2 - 
     (3355392*p^5*q^4*t^4)/a - 3355392*a*p^5*q^4*t^4 - 
     21729790*a^2*p^5*q^4*t^4 + 26757248*a^3*p^5*q^4*t^4 + 
     4413940*a^4*p^5*q^4*t^4 - 5597440*a^5*p^5*q^4*t^4 + 
     1053834*a^6*p^5*q^4*t^4 - 67584*a^7*p^5*q^4*t^4 + 330*a^8*p^5*q^4*t^4 + 
     5356*p^2*q^5*t^4 + (4224*p^2*q^5*t^4)/a^4 + (5793*p^2*q^5*t^4)/a^2 - 
     (512*p^2*q^5*t^4)/a - 512*a*p^2*q^5*t^4 + 5793*a^2*p^2*q^5*t^4 + 
     4224*a^4*p^2*q^5*t^4 + 208676*p^3*q^5*t^4 - (3546*p^3*q^5*t^4)/a^6 + 
     (166272*p^3*q^5*t^4)/a^5 - (290606*p^3*q^5*t^4)/a^4 - 
     (183552*p^3*q^5*t^4)/a^3 + (26307*p^3*q^5*t^4)/a^2 - 
     (160512*p^3*q^5*t^4)/a - 160512*a*p^3*q^5*t^4 + 26307*a^2*p^3*q^5*t^4 - 
     183552*a^3*p^3*q^5*t^4 - 290606*a^4*p^3*q^5*t^4 + 
     166272*a^5*p^3*q^5*t^4 - 3546*a^6*p^3*q^5*t^4 - 23995460*p^4*q^5*t^4 + 
     (330*p^4*q^5*t^4)/a^8 - (67584*p^4*q^5*t^4)/a^7 + 
     (1053834*p^4*q^5*t^4)/a^6 - (5597440*p^4*q^5*t^4)/a^5 + 
     (4413940*p^4*q^5*t^4)/a^4 + (26757248*p^4*q^5*t^4)/a^3 - 
     (21729790*p^4*q^5*t^4)/a^2 - (3355392*p^4*q^5*t^4)/a - 
     3355392*a*p^4*q^5*t^4 - 21729790*a^2*p^4*q^5*t^4 + 
     26757248*a^3*p^4*q^5*t^4 + 4413940*a^4*p^4*q^5*t^4 - 
     5597440*a^5*p^4*q^5*t^4 + 1053834*a^6*p^4*q^5*t^4 - 
     67584*a^7*p^4*q^5*t^4 + 330*a^8*p^4*q^5*t^4 + 12822*p^2*q^6*t^4 + 
     (7194*p^2*q^6*t^4)/a^4 + (12145*p^2*q^6*t^4)/a^2 - (640*p^2*q^6*t^4)/a - 
     640*a*p^2*q^6*t^4 + 12145*a^2*p^2*q^6*t^4 + 7194*a^4*p^2*q^6*t^4 - 
     47122*p^3*q^6*t^4 - (7770*p^3*q^6*t^4)/a^6 + (400512*p^3*q^6*t^4)/a^5 - 
     (634463*p^3*q^6*t^4)/a^4 - (200704*p^3*q^6*t^4)/a^3 - 
     (359327*p^3*q^6*t^4)/a^2 - (387328*p^3*q^6*t^4)/a - 
     387328*a*p^3*q^6*t^4 - 359327*a^2*p^3*q^6*t^4 - 200704*a^3*p^3*q^6*t^4 - 
     634463*a^4*p^3*q^6*t^4 + 400512*a^5*p^3*q^6*t^4 - 7770*a^6*p^3*q^6*t^4 + 
     24572*p^2*q^7*t^4 + (11136*p^2*q^7*t^4)/a^4 + (21809*p^2*q^7*t^4)/a^2 - 
     (768*p^2*q^7*t^4)/a - 768*a*p^2*q^7*t^4 + 21809*a^2*p^2*q^7*t^4 + 
     11136*a^4*p^2*q^7*t^4 - 448*p^(5/2)*q^(5/2)*t^5 + 
     (792*p^(5/2)*q^(5/2)*t^5)/a^5 - (1000*p^(5/2)*q^(5/2)*t^5)/a^3 - 
     (576*p^(5/2)*q^(5/2)*t^5)/a^2 + (392*p^(5/2)*q^(5/2)*t^5)/a + 
     392*a*p^(5/2)*q^(5/2)*t^5 - 576*a^2*p^(5/2)*q^(5/2)*t^5 - 
     1000*a^3*p^(5/2)*q^(5/2)*t^5 + 792*a^5*p^(5/2)*q^(5/2)*t^5 - 
     2048*p^(7/2)*q^(5/2)*t^5 + (2640*p^(7/2)*q^(5/2)*t^5)/a^5 - 
     (1888*p^(7/2)*q^(5/2)*t^5)/a^3 - (1600*p^(7/2)*q^(5/2)*t^5)/a^2 - 
     (1680*p^(7/2)*q^(5/2)*t^5)/a - 1680*a*p^(7/2)*q^(5/2)*t^5 - 
     1600*a^2*p^(7/2)*q^(5/2)*t^5 - 1888*a^3*p^(7/2)*q^(5/2)*t^5 + 
     2640*a^5*p^(7/2)*q^(5/2)*t^5 - 4672*p^(9/2)*q^(5/2)*t^5 + 
     (6960*p^(9/2)*q^(5/2)*t^5)/a^5 - (760*p^(9/2)*q^(5/2)*t^5)/a^3 - 
     (3200*p^(9/2)*q^(5/2)*t^5)/a^2 - (4536*p^(9/2)*q^(5/2)*t^5)/a - 
     4536*a*p^(9/2)*q^(5/2)*t^5 - 3200*a^2*p^(9/2)*q^(5/2)*t^5 - 
     760*a^3*p^(9/2)*q^(5/2)*t^5 + 6960*a^5*p^(9/2)*q^(5/2)*t^5 - 
     8320*p^(11/2)*q^(5/2)*t^5 + (14640*p^(11/2)*q^(5/2)*t^5)/a^5 + 
     (6256*p^(11/2)*q^(5/2)*t^5)/a^3 - (5248*p^(11/2)*q^(5/2)*t^5)/a^2 - 
     (3696*p^(11/2)*q^(5/2)*t^5)/a - 3696*a*p^(11/2)*q^(5/2)*t^5 - 
     5248*a^2*p^(11/2)*q^(5/2)*t^5 + 6256*a^3*p^(11/2)*q^(5/2)*t^5 + 
     14640*a^5*p^(11/2)*q^(5/2)*t^5 - 12992*p^(13/2)*q^(5/2)*t^5 + 
     (27648*p^(13/2)*q^(5/2)*t^5)/a^5 + (23976*p^(13/2)*q^(5/2)*t^5)/a^3 - 
     (7872*p^(13/2)*q^(5/2)*t^5)/a^2 + (8072*p^(13/2)*q^(5/2)*t^5)/a + 
     8072*a*p^(13/2)*q^(5/2)*t^5 - 7872*a^2*p^(13/2)*q^(5/2)*t^5 + 
     23976*a^3*p^(13/2)*q^(5/2)*t^5 + 27648*a^5*p^(13/2)*q^(5/2)*t^5 - 
     2048*p^(5/2)*q^(7/2)*t^5 + (2640*p^(5/2)*q^(7/2)*t^5)/a^5 - 
     (1888*p^(5/2)*q^(7/2)*t^5)/a^3 - (1600*p^(5/2)*q^(7/2)*t^5)/a^2 - 
     (1680*p^(5/2)*q^(7/2)*t^5)/a - 1680*a*p^(5/2)*q^(7/2)*t^5 - 
     1600*a^2*p^(5/2)*q^(7/2)*t^5 - 1888*a^3*p^(5/2)*q^(7/2)*t^5 + 
     2640*a^5*p^(5/2)*q^(7/2)*t^5 + 114240*p^(7/2)*q^(7/2)*t^5 - 
     (792*p^(7/2)*q^(7/2)*t^5)/a^7 + (27456*p^(7/2)*q^(7/2)*t^5)/a^6 - 
     (61368*p^(7/2)*q^(7/2)*t^5)/a^5 - (102912*p^(7/2)*q^(7/2)*t^5)/a^4 + 
     (265872*p^(7/2)*q^(7/2)*t^5)/a^3 + (201856*p^(7/2)*q^(7/2)*t^5)/a^2 - 
     (166200*p^(7/2)*q^(7/2)*t^5)/a - 166200*a*p^(7/2)*q^(7/2)*t^5 + 
     201856*a^2*p^(7/2)*q^(7/2)*t^5 + 265872*a^3*p^(7/2)*q^(7/2)*t^5 - 
     102912*a^4*p^(7/2)*q^(7/2)*t^5 - 61368*a^5*p^(7/2)*q^(7/2)*t^5 + 
     27456*a^6*p^(7/2)*q^(7/2)*t^5 - 792*a^7*p^(7/2)*q^(7/2)*t^5 + 
     637728*p^(9/2)*q^(7/2)*t^5 - (3432*p^(9/2)*q^(7/2)*t^5)/a^7 + 
     (128832*p^(9/2)*q^(7/2)*t^5)/a^6 - (278264*p^(9/2)*q^(7/2)*t^5)/a^5 - 
     (413440*p^(9/2)*q^(7/2)*t^5)/a^4 + (812416*p^(9/2)*q^(7/2)*t^5)/a^3 + 
     (478528*p^(9/2)*q^(7/2)*t^5)/a^2 + (326272*p^(9/2)*q^(7/2)*t^5)/a + 
     326272*a*p^(9/2)*q^(7/2)*t^5 + 478528*a^2*p^(9/2)*q^(7/2)*t^5 + 
     812416*a^3*p^(9/2)*q^(7/2)*t^5 - 413440*a^4*p^(9/2)*q^(7/2)*t^5 - 
     278264*a^5*p^(9/2)*q^(7/2)*t^5 + 128832*a^6*p^(9/2)*q^(7/2)*t^5 - 
     3432*a^7*p^(9/2)*q^(7/2)*t^5 + 1191056*p^(11/2)*q^(7/2)*t^5 - 
     (10392*p^(11/2)*q^(7/2)*t^5)/a^7 + (420288*p^(11/2)*q^(7/2)*t^5)/a^6 - 
     (855640*p^(11/2)*q^(7/2)*t^5)/a^5 - (1080192*p^(11/2)*q^(7/2)*t^5)/a^4 + 
     (1549904*p^(11/2)*q^(7/2)*t^5)/a^3 + (496640*p^(11/2)*q^(7/2)*t^5)/a^2 + 
     (1810776*p^(11/2)*q^(7/2)*t^5)/a + 1810776*a*p^(11/2)*q^(7/2)*t^5 + 
     496640*a^2*p^(11/2)*q^(7/2)*t^5 + 1549904*a^3*p^(11/2)*q^(7/2)*t^5 - 
     1080192*a^4*p^(11/2)*q^(7/2)*t^5 - 855640*a^5*p^(11/2)*q^(7/2)*t^5 + 
     420288*a^6*p^(11/2)*q^(7/2)*t^5 - 10392*a^7*p^(11/2)*q^(7/2)*t^5 - 
     4672*p^(5/2)*q^(9/2)*t^5 + (6960*p^(5/2)*q^(9/2)*t^5)/a^5 - 
     (760*p^(5/2)*q^(9/2)*t^5)/a^3 - (3200*p^(5/2)*q^(9/2)*t^5)/a^2 - 
     (4536*p^(5/2)*q^(9/2)*t^5)/a - 4536*a*p^(5/2)*q^(9/2)*t^5 - 
     3200*a^2*p^(5/2)*q^(9/2)*t^5 - 760*a^3*p^(5/2)*q^(9/2)*t^5 + 
     6960*a^5*p^(5/2)*q^(9/2)*t^5 + 637728*p^(7/2)*q^(9/2)*t^5 - 
     (3432*p^(7/2)*q^(9/2)*t^5)/a^7 + (128832*p^(7/2)*q^(9/2)*t^5)/a^6 - 
     (278264*p^(7/2)*q^(9/2)*t^5)/a^5 - (413440*p^(7/2)*q^(9/2)*t^5)/a^4 + 
     (812416*p^(7/2)*q^(9/2)*t^5)/a^3 + (478528*p^(7/2)*q^(9/2)*t^5)/a^2 + 
     (326272*p^(7/2)*q^(9/2)*t^5)/a + 326272*a*p^(7/2)*q^(9/2)*t^5 + 
     478528*a^2*p^(7/2)*q^(9/2)*t^5 + 812416*a^3*p^(7/2)*q^(9/2)*t^5 - 
     413440*a^4*p^(7/2)*q^(9/2)*t^5 - 278264*a^5*p^(7/2)*q^(9/2)*t^5 + 
     128832*a^6*p^(7/2)*q^(9/2)*t^5 - 3432*a^7*p^(7/2)*q^(9/2)*t^5 - 
     24155456*p^(9/2)*q^(9/2)*t^5 - (27456*p^(9/2)*q^(9/2)*t^5)/a^8 + 
     (357960*p^(9/2)*q^(9/2)*t^5)/a^7 - (2019072*p^(9/2)*q^(9/2)*t^5)/a^6 + 
     (2159864*p^(9/2)*q^(9/2)*t^5)/a^5 + (18935936*p^(9/2)*q^(9/2)*t^5)/a^4 - 
     (31035064*p^(9/2)*q^(9/2)*t^5)/a^3 - (53033376*p^(9/2)*q^(9/2)*t^5)/
      a^2 + (43812544*p^(9/2)*q^(9/2)*t^5)/a + 43812544*a*p^(9/2)*q^(9/2)*
      t^5 - 53033376*a^2*p^(9/2)*q^(9/2)*t^5 - 31035064*a^3*p^(9/2)*q^(9/2)*
      t^5 + 18935936*a^4*p^(9/2)*q^(9/2)*t^5 + 2159864*a^5*p^(9/2)*q^(9/2)*
      t^5 - 2019072*a^6*p^(9/2)*q^(9/2)*t^5 + 357960*a^7*p^(9/2)*q^(9/2)*
      t^5 - 27456*a^8*p^(9/2)*q^(9/2)*t^5 - 8320*p^(5/2)*q^(11/2)*t^5 + 
     (14640*p^(5/2)*q^(11/2)*t^5)/a^5 + (6256*p^(5/2)*q^(11/2)*t^5)/a^3 - 
     (5248*p^(5/2)*q^(11/2)*t^5)/a^2 - (3696*p^(5/2)*q^(11/2)*t^5)/a - 
     3696*a*p^(5/2)*q^(11/2)*t^5 - 5248*a^2*p^(5/2)*q^(11/2)*t^5 + 
     6256*a^3*p^(5/2)*q^(11/2)*t^5 + 14640*a^5*p^(5/2)*q^(11/2)*t^5 + 
     1191056*p^(7/2)*q^(11/2)*t^5 - (10392*p^(7/2)*q^(11/2)*t^5)/a^7 + 
     (420288*p^(7/2)*q^(11/2)*t^5)/a^6 - (855640*p^(7/2)*q^(11/2)*t^5)/a^5 - 
     (1080192*p^(7/2)*q^(11/2)*t^5)/a^4 + (1549904*p^(7/2)*q^(11/2)*t^5)/
      a^3 + (496640*p^(7/2)*q^(11/2)*t^5)/a^2 + 
     (1810776*p^(7/2)*q^(11/2)*t^5)/a + 1810776*a*p^(7/2)*q^(11/2)*t^5 + 
     496640*a^2*p^(7/2)*q^(11/2)*t^5 + 1549904*a^3*p^(7/2)*q^(11/2)*t^5 - 
     1080192*a^4*p^(7/2)*q^(11/2)*t^5 - 855640*a^5*p^(7/2)*q^(11/2)*t^5 + 
     420288*a^6*p^(7/2)*q^(11/2)*t^5 - 10392*a^7*p^(7/2)*q^(11/2)*t^5 - 
     12992*p^(5/2)*q^(13/2)*t^5 + (27648*p^(5/2)*q^(13/2)*t^5)/a^5 + 
     (23976*p^(5/2)*q^(13/2)*t^5)/a^3 - (7872*p^(5/2)*q^(13/2)*t^5)/a^2 + 
     (8072*p^(5/2)*q^(13/2)*t^5)/a + 8072*a*p^(5/2)*q^(13/2)*t^5 - 
     7872*a^2*p^(5/2)*q^(13/2)*t^5 + 23976*a^3*p^(5/2)*q^(13/2)*t^5 + 
     27648*a^5*p^(5/2)*q^(13/2)*t^5 + 3896*p^3*q^3*t^6 + 
     (1716*p^3*q^3*t^6)/a^6 - (3828*p^3*q^3*t^6)/a^4 - 
     (1920*p^3*q^3*t^6)/a^3 + (4956*p^3*q^3*t^6)/a^2 + (128*p^3*q^3*t^6)/a + 
     128*a*p^3*q^3*t^6 + 4956*a^2*p^3*q^3*t^6 - 1920*a^3*p^3*q^3*t^6 - 
     3828*a^4*p^3*q^3*t^6 + 1716*a^6*p^3*q^3*t^6 + 12504*p^4*q^3*t^6 + 
     (6336*p^4*q^3*t^6)/a^6 - (11828*p^4*q^3*t^6)/a^4 - 
     (6528*p^4*q^3*t^6)/a^3 + (4700*p^4*q^3*t^6)/a^2 - (4352*p^4*q^3*t^6)/a - 
     4352*a*p^4*q^3*t^6 + 4700*a^2*p^4*q^3*t^6 - 6528*a^3*p^4*q^3*t^6 - 
     11828*a^4*p^4*q^3*t^6 + 6336*a^6*p^4*q^3*t^6 + 6320*p^5*q^3*t^6 + 
     (18216*p^5*q^3*t^6)/a^6 - (23824*p^5*q^3*t^6)/a^4 - 
     (15744*p^5*q^3*t^6)/a^3 - (9348*p^5*q^3*t^6)/a^2 - 
     (18048*p^5*q^3*t^6)/a - 18048*a*p^5*q^3*t^6 - 9348*a^2*p^5*q^3*t^6 - 
     15744*a^3*p^5*q^3*t^6 - 23824*a^4*p^5*q^3*t^6 + 18216*a^6*p^5*q^3*t^6 - 
     24076*p^6*q^3*t^6 + (41856*p^6*q^3*t^6)/a^6 - (32208*p^6*q^3*t^6)/a^4 - 
     (30464*p^6*q^3*t^6)/a^3 - (43372*p^6*q^3*t^6)/a^2 - 
     (44544*p^6*q^3*t^6)/a - 44544*a*p^6*q^3*t^6 - 43372*a^2*p^6*q^3*t^6 - 
     30464*a^3*p^6*q^3*t^6 - 32208*a^4*p^6*q^3*t^6 + 41856*a^6*p^6*q^3*t^6 - 
     82432*p^7*q^3*t^6 + (85776*p^7*q^3*t^6)/a^6 - (23300*p^7*q^3*t^6)/a^4 - 
     (52480*p^7*q^3*t^6)/a^3 - (88828*p^7*q^3*t^6)/a^2 - 
     (88448*p^7*q^3*t^6)/a - 88448*a*p^7*q^3*t^6 - 88828*a^2*p^7*q^3*t^6 - 
     52480*a^3*p^7*q^3*t^6 - 23300*a^4*p^7*q^3*t^6 + 85776*a^6*p^7*q^3*t^6 + 
     12504*p^3*q^4*t^6 + (6336*p^3*q^4*t^6)/a^6 - (11828*p^3*q^4*t^6)/a^4 - 
     (6528*p^3*q^4*t^6)/a^3 + (4700*p^3*q^4*t^6)/a^2 - (4352*p^3*q^4*t^6)/a - 
     4352*a*p^3*q^4*t^6 + 4700*a^2*p^3*q^4*t^6 - 6528*a^3*p^3*q^4*t^6 - 
     11828*a^4*p^3*q^4*t^6 + 6336*a^6*p^3*q^4*t^6 - 1058060*p^4*q^4*t^6 - 
     (1716*p^4*q^4*t^6)/a^8 + (54912*p^4*q^4*t^6)/a^7 - 
     (129492*p^4*q^4*t^6)/a^6 - (274944*p^4*q^4*t^6)/a^5 + 
     (824620*p^4*q^4*t^6)/a^4 + (875648*p^4*q^4*t^6)/a^3 - 
     (1704884*p^4*q^4*t^6)/a^2 - (450048*p^4*q^4*t^6)/a - 
     450048*a*p^4*q^4*t^6 - 1704884*a^2*p^4*q^4*t^6 + 
     875648*a^3*p^4*q^4*t^6 + 824620*a^4*p^4*q^4*t^6 - 
     274944*a^5*p^4*q^4*t^6 - 129492*a^6*p^4*q^4*t^6 + 
     54912*a^7*p^4*q^4*t^6 - 1716*a^8*p^4*q^4*t^6 - 4935928*p^5*q^4*t^6 - 
     (8052*p^5*q^4*t^6)/a^8 + (274560*p^5*q^4*t^6)/a^7 - 
     (645204*p^5*q^4*t^6)/a^6 - (1271808*p^5*q^4*t^6)/a^5 + 
     (3209820*p^5*q^4*t^6)/a^4 + (3160960*p^5*q^4*t^6)/a^3 - 
     (3217464*p^5*q^4*t^6)/a^2 + (975104*p^5*q^4*t^6)/a + 
     975104*a*p^5*q^4*t^6 - 3217464*a^2*p^5*q^4*t^6 + 
     3160960*a^3*p^5*q^4*t^6 + 3209820*a^4*p^5*q^4*t^6 - 
     1271808*a^5*p^5*q^4*t^6 - 645204*a^6*p^5*q^4*t^6 + 
     274560*a^7*p^5*q^4*t^6 - 8052*a^8*p^5*q^4*t^6 - 6932336*p^6*q^4*t^6 - 
     (26268*p^6*q^4*t^6)/a^8 + (950400*p^6*q^4*t^6)/a^7 - 
     (2154280*p^6*q^4*t^6)/a^6 - (3878400*p^6*q^4*t^6)/a^5 + 
     (8215844*p^6*q^4*t^6)/a^4 + (7011072*p^6*q^4*t^6)/a^3 - 
     (1370796*p^6*q^4*t^6)/a^2 + (6692992*p^6*q^4*t^6)/a + 
     6692992*a*p^6*q^4*t^6 - 1370796*a^2*p^6*q^4*t^6 + 
     7011072*a^3*p^6*q^4*t^6 + 8215844*a^4*p^6*q^4*t^6 - 
     3878400*a^5*p^6*q^4*t^6 - 2154280*a^6*p^6*q^4*t^6 + 
     950400*a^7*p^6*q^4*t^6 - 26268*a^8*p^6*q^4*t^6 + 6320*p^3*q^5*t^6 + 
     (18216*p^3*q^5*t^6)/a^6 - (23824*p^3*q^5*t^6)/a^4 - 
     (15744*p^3*q^5*t^6)/a^3 - (9348*p^3*q^5*t^6)/a^2 - 
     (18048*p^3*q^5*t^6)/a - 18048*a*p^3*q^5*t^6 - 9348*a^2*p^3*q^5*t^6 - 
     15744*a^3*p^3*q^5*t^6 - 23824*a^4*p^3*q^5*t^6 + 18216*a^6*p^3*q^5*t^6 - 
     4935928*p^4*q^5*t^6 - (8052*p^4*q^5*t^6)/a^8 + 
     (274560*p^4*q^5*t^6)/a^7 - (645204*p^4*q^5*t^6)/a^6 - 
     (1271808*p^4*q^5*t^6)/a^5 + (3209820*p^4*q^5*t^6)/a^4 + 
     (3160960*p^4*q^5*t^6)/a^3 - (3217464*p^4*q^5*t^6)/a^2 + 
     (975104*p^4*q^5*t^6)/a + 975104*a*p^4*q^5*t^6 - 
     3217464*a^2*p^4*q^5*t^6 + 3160960*a^3*p^4*q^5*t^6 + 
     3209820*a^4*p^4*q^5*t^6 - 1271808*a^5*p^4*q^5*t^6 - 
     645204*a^6*p^4*q^5*t^6 + 274560*a^7*p^4*q^5*t^6 - 8052*a^8*p^4*q^5*t^6 + 
     149798872*p^5*q^5*t^6 - (54912*p^5*q^5*t^6)/a^9 + 
     (680064*p^5*q^5*t^6)/a^8 - (3869184*p^5*q^5*t^6)/a^7 + 
     (4067212*p^5*q^5*t^6)/a^6 + (47062144*p^5*q^5*t^6)/a^5 - 
     (89189652*p^5*q^5*t^6)/a^4 - (217723392*p^5*q^5*t^6)/a^3 + 
     (326423180*p^5*q^5*t^6)/a^2 + (186685440*p^5*q^5*t^6)/a + 
     186685440*a*p^5*q^5*t^6 + 326423180*a^2*p^5*q^5*t^6 - 
     217723392*a^3*p^5*q^5*t^6 - 89189652*a^4*p^5*q^5*t^6 + 
     47062144*a^5*p^5*q^5*t^6 + 4067212*a^6*p^5*q^5*t^6 - 
     3869184*a^7*p^5*q^5*t^6 + 680064*a^8*p^5*q^5*t^6 - 
     54912*a^9*p^5*q^5*t^6 - 24076*p^3*q^6*t^6 + (41856*p^3*q^6*t^6)/a^6 - 
     (32208*p^3*q^6*t^6)/a^4 - (30464*p^3*q^6*t^6)/a^3 - 
     (43372*p^3*q^6*t^6)/a^2 - (44544*p^3*q^6*t^6)/a - 44544*a*p^3*q^6*t^6 - 
     43372*a^2*p^3*q^6*t^6 - 30464*a^3*p^3*q^6*t^6 - 32208*a^4*p^3*q^6*t^6 + 
     41856*a^6*p^3*q^6*t^6 - 6932336*p^4*q^6*t^6 - (26268*p^4*q^6*t^6)/a^8 + 
     (950400*p^4*q^6*t^6)/a^7 - (2154280*p^4*q^6*t^6)/a^6 - 
     (3878400*p^4*q^6*t^6)/a^5 + (8215844*p^4*q^6*t^6)/a^4 + 
     (7011072*p^4*q^6*t^6)/a^3 - (1370796*p^4*q^6*t^6)/a^2 + 
     (6692992*p^4*q^6*t^6)/a + 6692992*a*p^4*q^6*t^6 - 
     1370796*a^2*p^4*q^6*t^6 + 7011072*a^3*p^4*q^6*t^6 + 
     8215844*a^4*p^4*q^6*t^6 - 3878400*a^5*p^4*q^6*t^6 - 
     2154280*a^6*p^4*q^6*t^6 + 950400*a^7*p^4*q^6*t^6 - 
     26268*a^8*p^4*q^6*t^6 - 82432*p^3*q^7*t^6 + (85776*p^3*q^7*t^6)/a^6 - 
     (23300*p^3*q^7*t^6)/a^4 - (52480*p^3*q^7*t^6)/a^3 - 
     (88828*p^3*q^7*t^6)/a^2 - (88448*p^3*q^7*t^6)/a - 88448*a*p^3*q^7*t^6 - 
     88828*a^2*p^3*q^7*t^6 - 52480*a^3*p^3*q^7*t^6 - 23300*a^4*p^3*q^7*t^6 + 
     85776*a^6*p^3*q^7*t^6 + 3632*p^(7/2)*q^(7/2)*t^7 + 
     (3432*p^(7/2)*q^(7/2)*t^7)/a^7 - (10968*p^(7/2)*q^(7/2)*t^7)/a^5 - 
     (5280*p^(7/2)*q^(7/2)*t^7)/a^4 + (24304*p^(7/2)*q^(7/2)*t^7)/a^3 + 
     (6384*p^(7/2)*q^(7/2)*t^7)/a^2 - (1936*p^(7/2)*q^(7/2)*t^7)/a - 
     1936*a*p^(7/2)*q^(7/2)*t^7 + 6384*a^2*p^(7/2)*q^(7/2)*t^7 + 
     24304*a^3*p^(7/2)*q^(7/2)*t^7 - 5280*a^4*p^(7/2)*q^(7/2)*t^7 - 
     10968*a^5*p^(7/2)*q^(7/2)*t^7 + 3432*a^7*p^(7/2)*q^(7/2)*t^7 + 
     16880*p^(9/2)*q^(7/2)*t^7 + (13728*p^(9/2)*q^(7/2)*t^7)/a^7 - 
     (41592*p^(9/2)*q^(7/2)*t^7)/a^5 - (20640*p^(9/2)*q^(7/2)*t^7)/a^4 + 
     (61896*p^(9/2)*q^(7/2)*t^7)/a^3 + (9184*p^(9/2)*q^(7/2)*t^7)/a^2 + 
     (55800*p^(9/2)*q^(7/2)*t^7)/a + 55800*a*p^(9/2)*q^(7/2)*t^7 + 
     9184*a^2*p^(9/2)*q^(7/2)*t^7 + 61896*a^3*p^(9/2)*q^(7/2)*t^7 - 
     20640*a^4*p^(9/2)*q^(7/2)*t^7 - 41592*a^5*p^(9/2)*q^(7/2)*t^7 + 
     13728*a^7*p^(9/2)*q^(7/2)*t^7 + 13456*p^(11/2)*q^(7/2)*t^7 + 
     (42240*p^(11/2)*q^(7/2)*t^7)/a^7 - (108216*p^(11/2)*q^(7/2)*t^7)/a^5 - 
     (56736*p^(11/2)*q^(7/2)*t^7)/a^4 + (89136*p^(11/2)*q^(7/2)*t^7)/a^3 - 
     (11312*p^(11/2)*q^(7/2)*t^7)/a^2 + (175008*p^(11/2)*q^(7/2)*t^7)/a + 
     175008*a*p^(11/2)*q^(7/2)*t^7 - 11312*a^2*p^(11/2)*q^(7/2)*t^7 + 
     89136*a^3*p^(11/2)*q^(7/2)*t^7 - 56736*a^4*p^(11/2)*q^(7/2)*t^7 - 
     108216*a^5*p^(11/2)*q^(7/2)*t^7 + 42240*a^7*p^(11/2)*q^(7/2)*t^7 - 
     43056*p^(13/2)*q^(7/2)*t^7 + (104016*p^(13/2)*q^(7/2)*t^7)/a^7 - 
     (216160*p^(13/2)*q^(7/2)*t^7)/a^5 - (124320*p^(13/2)*q^(7/2)*t^7)/a^4 + 
     (42520*p^(13/2)*q^(7/2)*t^7)/a^3 - (87616*p^(13/2)*q^(7/2)*t^7)/a^2 + 
     (294720*p^(13/2)*q^(7/2)*t^7)/a + 294720*a*p^(13/2)*q^(7/2)*t^7 - 
     87616*a^2*p^(13/2)*q^(7/2)*t^7 + 42520*a^3*p^(13/2)*q^(7/2)*t^7 - 
     124320*a^4*p^(13/2)*q^(7/2)*t^7 - 216160*a^5*p^(13/2)*q^(7/2)*t^7 + 
     104016*a^7*p^(13/2)*q^(7/2)*t^7 + 16880*p^(7/2)*q^(9/2)*t^7 + 
     (13728*p^(7/2)*q^(9/2)*t^7)/a^7 - (41592*p^(7/2)*q^(9/2)*t^7)/a^5 - 
     (20640*p^(7/2)*q^(9/2)*t^7)/a^4 + (61896*p^(7/2)*q^(9/2)*t^7)/a^3 + 
     (9184*p^(7/2)*q^(9/2)*t^7)/a^2 + (55800*p^(7/2)*q^(9/2)*t^7)/a + 
     55800*a*p^(7/2)*q^(9/2)*t^7 + 9184*a^2*p^(7/2)*q^(9/2)*t^7 + 
     61896*a^3*p^(7/2)*q^(9/2)*t^7 - 20640*a^4*p^(7/2)*q^(9/2)*t^7 - 
     41592*a^5*p^(7/2)*q^(9/2)*t^7 + 13728*a^7*p^(7/2)*q^(9/2)*t^7 - 
     2851728*p^(9/2)*q^(9/2)*t^7 - (3432*p^(9/2)*q^(9/2)*t^7)/a^9 + 
     (102960*p^(9/2)*q^(9/2)*t^7)/a^8 - (251592*p^(9/2)*q^(9/2)*t^7)/a^7 - 
     (639936*p^(9/2)*q^(9/2)*t^7)/a^6 + (2114936*p^(9/2)*q^(9/2)*t^7)/a^5 + 
     (2789280*p^(9/2)*q^(9/2)*t^7)/a^4 - (7563888*p^(9/2)*q^(9/2)*t^7)/a^3 - 
     (4866112*p^(9/2)*q^(9/2)*t^7)/a^2 + (3754216*p^(9/2)*q^(9/2)*t^7)/a + 
     3754216*a*p^(9/2)*q^(9/2)*t^7 - 4866112*a^2*p^(9/2)*q^(9/2)*t^7 - 
     7563888*a^3*p^(9/2)*q^(9/2)*t^7 + 2789280*a^4*p^(9/2)*q^(9/2)*t^7 + 
     2114936*a^5*p^(9/2)*q^(9/2)*t^7 - 639936*a^6*p^(9/2)*q^(9/2)*t^7 - 
     251592*a^7*p^(9/2)*q^(9/2)*t^7 + 102960*a^8*p^(9/2)*q^(9/2)*t^7 - 
     3432*a^9*p^(9/2)*q^(9/2)*t^7 - 15374272*p^(11/2)*q^(9/2)*t^7 - 
     (17160*p^(11/2)*q^(9/2)*t^7)/a^9 + (542256*p^(11/2)*q^(9/2)*t^7)/a^8 - 
     (1353912*p^(11/2)*q^(9/2)*t^7)/a^7 - (3259776*p^(11/2)*q^(9/2)*t^7)/
      a^6 + (9575760*p^(11/2)*q^(9/2)*t^7)/a^5 + 
     (12346096*p^(11/2)*q^(9/2)*t^7)/a^4 - (24326904*p^(11/2)*q^(9/2)*t^7)/
      a^3 - (11476000*p^(11/2)*q^(9/2)*t^7)/a^2 - 
     (10924640*p^(11/2)*q^(9/2)*t^7)/a - 10924640*a*p^(11/2)*q^(9/2)*t^7 - 
     11476000*a^2*p^(11/2)*q^(9/2)*t^7 - 24326904*a^3*p^(11/2)*q^(9/2)*t^7 + 
     12346096*a^4*p^(11/2)*q^(9/2)*t^7 + 9575760*a^5*p^(11/2)*q^(9/2)*t^7 - 
     3259776*a^6*p^(11/2)*q^(9/2)*t^7 - 1353912*a^7*p^(11/2)*q^(9/2)*t^7 + 
     542256*a^8*p^(11/2)*q^(9/2)*t^7 - 17160*a^9*p^(11/2)*q^(9/2)*t^7 + 
     13456*p^(7/2)*q^(11/2)*t^7 + (42240*p^(7/2)*q^(11/2)*t^7)/a^7 - 
     (108216*p^(7/2)*q^(11/2)*t^7)/a^5 - (56736*p^(7/2)*q^(11/2)*t^7)/a^4 + 
     (89136*p^(7/2)*q^(11/2)*t^7)/a^3 - (11312*p^(7/2)*q^(11/2)*t^7)/a^2 + 
     (175008*p^(7/2)*q^(11/2)*t^7)/a + 175008*a*p^(7/2)*q^(11/2)*t^7 - 
     11312*a^2*p^(7/2)*q^(11/2)*t^7 + 89136*a^3*p^(7/2)*q^(11/2)*t^7 - 
     56736*a^4*p^(7/2)*q^(11/2)*t^7 - 108216*a^5*p^(7/2)*q^(11/2)*t^7 + 
     42240*a^7*p^(7/2)*q^(11/2)*t^7 - 15374272*p^(9/2)*q^(11/2)*t^7 - 
     (17160*p^(9/2)*q^(11/2)*t^7)/a^9 + (542256*p^(9/2)*q^(11/2)*t^7)/a^8 - 
     (1353912*p^(9/2)*q^(11/2)*t^7)/a^7 - (3259776*p^(9/2)*q^(11/2)*t^7)/
      a^6 + (9575760*p^(9/2)*q^(11/2)*t^7)/a^5 + 
     (12346096*p^(9/2)*q^(11/2)*t^7)/a^4 - (24326904*p^(9/2)*q^(11/2)*t^7)/
      a^3 - (11476000*p^(9/2)*q^(11/2)*t^7)/a^2 - 
     (10924640*p^(9/2)*q^(11/2)*t^7)/a - 10924640*a*p^(9/2)*q^(11/2)*t^7 - 
     11476000*a^2*p^(9/2)*q^(11/2)*t^7 - 24326904*a^3*p^(9/2)*q^(11/2)*t^7 + 
     12346096*a^4*p^(9/2)*q^(11/2)*t^7 + 9575760*a^5*p^(9/2)*q^(11/2)*t^7 - 
     3259776*a^6*p^(9/2)*q^(11/2)*t^7 - 1353912*a^7*p^(9/2)*q^(11/2)*t^7 + 
     542256*a^8*p^(9/2)*q^(11/2)*t^7 - 17160*a^9*p^(9/2)*q^(11/2)*t^7 - 
     43056*p^(7/2)*q^(13/2)*t^7 + (104016*p^(7/2)*q^(13/2)*t^7)/a^7 - 
     (216160*p^(7/2)*q^(13/2)*t^7)/a^5 - (124320*p^(7/2)*q^(13/2)*t^7)/a^4 + 
     (42520*p^(7/2)*q^(13/2)*t^7)/a^3 - (87616*p^(7/2)*q^(13/2)*t^7)/a^2 + 
     (294720*p^(7/2)*q^(13/2)*t^7)/a + 294720*a*p^(7/2)*q^(13/2)*t^7 - 
     87616*a^2*p^(7/2)*q^(13/2)*t^7 + 42520*a^3*p^(7/2)*q^(13/2)*t^7 - 
     124320*a^4*p^(7/2)*q^(13/2)*t^7 - 216160*a^5*p^(7/2)*q^(13/2)*t^7 + 
     104016*a^7*p^(7/2)*q^(13/2)*t^7 - 64970*p^4*q^4*t^8 + 
     (6435*p^4*q^4*t^8)/a^8 - (26598*p^4*q^4*t^8)/a^6 - 
     (12672*p^4*q^4*t^8)/a^5 + (82824*p^4*q^4*t^8)/a^4 + 
     (31360*p^4*q^4*t^8)/a^3 - (87555*p^4*q^4*t^8)/a^2 - 
     (12544*p^4*q^4*t^8)/a - 12544*a*p^4*q^4*t^8 - 87555*a^2*p^4*q^4*t^8 + 
     31360*a^3*p^4*q^4*t^8 + 82824*a^4*p^4*q^4*t^8 - 12672*a^5*p^4*q^4*t^8 - 
     26598*a^6*p^4*q^4*t^8 + 6435*a^8*p^4*q^4*t^8 - 209687*p^5*q^4*t^8 + 
     (27456*p^5*q^4*t^8)/a^8 - (114342*p^5*q^4*t^8)/a^6 - 
     (54912*p^5*q^4*t^8)/a^5 + (289480*p^5*q^4*t^8)/a^4 + 
     (98432*p^5*q^4*t^8)/a^3 - (65296*p^5*q^4*t^8)/a^2 + 
     (43904*p^5*q^4*t^8)/a + 43904*a*p^5*q^4*t^8 - 65296*a^2*p^5*q^4*t^8 + 
     98432*a^3*p^5*q^4*t^8 + 289480*a^4*p^5*q^4*t^8 - 54912*a^5*p^5*q^4*t^8 - 
     114342*a^6*p^5*q^4*t^8 + 27456*a^8*p^5*q^4*t^8 + 314*p^6*q^4*t^8 + 
     (89232*p^6*q^4*t^8)/a^8 - (339894*p^6*q^4*t^8)/a^6 - 
     (166272*p^6*q^4*t^8)/a^5 + (661645*p^6*q^4*t^8)/a^4 + 
     (184320*p^6*q^4*t^8)/a^3 + (328598*p^6*q^4*t^8)/a^2 + 
     (219776*p^6*q^4*t^8)/a + 219776*a*p^6*q^4*t^8 + 328598*a^2*p^6*q^4*t^8 + 
     184320*a^3*p^6*q^4*t^8 + 661645*a^4*p^6*q^4*t^8 - 
     166272*a^5*p^6*q^4*t^8 - 339894*a^6*p^6*q^4*t^8 + 
     89232*a^8*p^6*q^4*t^8 - 209687*p^4*q^5*t^8 + (27456*p^4*q^5*t^8)/a^8 - 
     (114342*p^4*q^5*t^8)/a^6 - (54912*p^4*q^5*t^8)/a^5 + 
     (289480*p^4*q^5*t^8)/a^4 + (98432*p^4*q^5*t^8)/a^3 - 
     (65296*p^4*q^5*t^8)/a^2 + (43904*p^4*q^5*t^8)/a + 43904*a*p^4*q^5*t^8 - 
     65296*a^2*p^4*q^5*t^8 + 98432*a^3*p^4*q^5*t^8 + 289480*a^4*p^4*q^5*t^8 - 
     54912*a^5*p^4*q^5*t^8 - 114342*a^6*p^4*q^5*t^8 + 27456*a^8*p^4*q^5*t^8 + 
     28045222*p^5*q^5*t^8 - (6435*p^5*q^5*t^8)/a^10 + 
     (183040*p^5*q^5*t^8)/a^9 - (457743*p^5*q^5*t^8)/a^8 - 
     (1347456*p^5*q^5*t^8)/a^7 + (4764129*p^5*q^5*t^8)/a^6 + 
     (7360128*p^5*q^5*t^8)/a^5 - (24146267*p^5*q^5*t^8)/a^4 - 
     (21944704*p^5*q^5*t^8)/a^3 + (43847924*p^5*q^5*t^8)/a^2 + 
     (10314368*p^5*q^5*t^8)/a + 10314368*a*p^5*q^5*t^8 + 
     43847924*a^2*p^5*q^5*t^8 - 21944704*a^3*p^5*q^5*t^8 - 
     24146267*a^4*p^5*q^5*t^8 + 7360128*a^5*p^5*q^5*t^8 + 
     4764129*a^6*p^5*q^5*t^8 - 1347456*a^7*p^5*q^5*t^8 - 
     457743*a^8*p^5*q^5*t^8 + 183040*a^9*p^5*q^5*t^8 - 
     6435*a^10*p^5*q^5*t^8 + 314*p^4*q^6*t^8 + (89232*p^4*q^6*t^8)/a^8 - 
     (339894*p^4*q^6*t^8)/a^6 - (166272*p^4*q^6*t^8)/a^5 + 
     (661645*p^4*q^6*t^8)/a^4 + (184320*p^4*q^6*t^8)/a^3 + 
     (328598*p^4*q^6*t^8)/a^2 + (219776*p^4*q^6*t^8)/a + 
     219776*a*p^4*q^6*t^8 + 328598*a^2*p^4*q^6*t^8 + 184320*a^3*p^4*q^6*t^8 + 
     661645*a^4*p^4*q^6*t^8 - 166272*a^5*p^4*q^6*t^8 - 
     339894*a^6*p^4*q^6*t^8 + 89232*a^8*p^4*q^6*t^8 - 
     101184*p^(9/2)*q^(9/2)*t^9 + (11440*p^(9/2)*q^(9/2)*t^9)/a^9 - 
     (57552*p^(9/2)*q^(9/2)*t^9)/a^7 - (27456*p^(9/2)*q^(9/2)*t^9)/a^6 + 
     (228432*p^(9/2)*q^(9/2)*t^9)/a^5 + (103488*p^(9/2)*q^(9/2)*t^9)/a^4 - 
     (465072*p^(9/2)*q^(9/2)*t^9)/a^3 - (153984*p^(9/2)*q^(9/2)*t^9)/a^2 + 
     (71208*p^(9/2)*q^(9/2)*t^9)/a + 71208*a*p^(9/2)*q^(9/2)*t^9 - 
     153984*a^2*p^(9/2)*q^(9/2)*t^9 - 465072*a^3*p^(9/2)*q^(9/2)*t^9 + 
     103488*a^4*p^(9/2)*q^(9/2)*t^9 + 228432*a^5*p^(9/2)*q^(9/2)*t^9 - 
     27456*a^6*p^(9/2)*q^(9/2)*t^9 - 57552*a^7*p^(9/2)*q^(9/2)*t^9 + 
     11440*a^9*p^(9/2)*q^(9/2)*t^9 - 470080*p^(11/2)*q^(9/2)*t^9 + 
     (51480*p^(11/2)*q^(9/2)*t^9)/a^9 - (270336*p^(11/2)*q^(9/2)*t^9)/a^7 - 
     (128832*p^(11/2)*q^(9/2)*t^9)/a^6 + (952416*p^(11/2)*q^(9/2)*t^9)/a^5 + 
     (415616*p^(11/2)*q^(9/2)*t^9)/a^4 - (1251216*p^(11/2)*q^(9/2)*t^9)/a^3 - 
     (298176*p^(11/2)*q^(9/2)*t^9)/a^2 - (984448*p^(11/2)*q^(9/2)*t^9)/a - 
     984448*a*p^(11/2)*q^(9/2)*t^9 - 298176*a^2*p^(11/2)*q^(9/2)*t^9 - 
     1251216*a^3*p^(11/2)*q^(9/2)*t^9 + 415616*a^4*p^(11/2)*q^(9/2)*t^9 + 
     952416*a^5*p^(11/2)*q^(9/2)*t^9 - 128832*a^6*p^(11/2)*q^(9/2)*t^9 - 
     270336*a^7*p^(11/2)*q^(9/2)*t^9 + 51480*a^9*p^(11/2)*q^(9/2)*t^9 - 
     659520*p^(13/2)*q^(9/2)*t^9 + (175032*p^(13/2)*q^(9/2)*t^9)/a^9 - 
     (877968*p^(13/2)*q^(9/2)*t^9)/a^7 - (420288*p^(13/2)*q^(9/2)*t^9)/a^6 + 
     (2651880*p^(13/2)*q^(9/2)*t^9)/a^5 + (1085568*p^(13/2)*q^(9/2)*t^9)/
      a^4 - (1764152*p^(13/2)*q^(9/2)*t^9)/a^3 - (58432*p^(13/2)*q^(9/2)*t^9)/
      a^2 - (3350528*p^(13/2)*q^(9/2)*t^9)/a - 3350528*a*p^(13/2)*q^(9/2)*
      t^9 - 58432*a^2*p^(13/2)*q^(9/2)*t^9 - 1764152*a^3*p^(13/2)*q^(9/2)*
      t^9 + 1085568*a^4*p^(13/2)*q^(9/2)*t^9 + 2651880*a^5*p^(13/2)*q^(9/2)*
      t^9 - 420288*a^6*p^(13/2)*q^(9/2)*t^9 - 877968*a^7*p^(13/2)*q^(9/2)*
      t^9 + 175032*a^9*p^(13/2)*q^(9/2)*t^9 - 470080*p^(9/2)*q^(11/2)*t^9 + 
     (51480*p^(9/2)*q^(11/2)*t^9)/a^9 - (270336*p^(9/2)*q^(11/2)*t^9)/a^7 - 
     (128832*p^(9/2)*q^(11/2)*t^9)/a^6 + (952416*p^(9/2)*q^(11/2)*t^9)/a^5 + 
     (415616*p^(9/2)*q^(11/2)*t^9)/a^4 - (1251216*p^(9/2)*q^(11/2)*t^9)/a^3 - 
     (298176*p^(9/2)*q^(11/2)*t^9)/a^2 - (984448*p^(9/2)*q^(11/2)*t^9)/a - 
     984448*a*p^(9/2)*q^(11/2)*t^9 - 298176*a^2*p^(9/2)*q^(11/2)*t^9 - 
     1251216*a^3*p^(9/2)*q^(11/2)*t^9 + 415616*a^4*p^(9/2)*q^(11/2)*t^9 + 
     952416*a^5*p^(9/2)*q^(11/2)*t^9 - 128832*a^6*p^(9/2)*q^(11/2)*t^9 - 
     270336*a^7*p^(9/2)*q^(11/2)*t^9 + 51480*a^9*p^(9/2)*q^(11/2)*t^9 + 
     71873696*p^(11/2)*q^(11/2)*t^9 - (11440*p^(11/2)*q^(11/2)*t^9)/a^11 + 
     (311168*p^(11/2)*q^(11/2)*t^9)/a^10 - (789360*p^(11/2)*q^(11/2)*t^9)/
      a^9 - (2626624*p^(11/2)*q^(11/2)*t^9)/a^8 + 
     (9751568*p^(11/2)*q^(11/2)*t^9)/a^7 + (17043840*p^(11/2)*q^(11/2)*t^9)/
      a^6 - (63427024*p^(11/2)*q^(11/2)*t^9)/a^5 - 
     (71023104*p^(11/2)*q^(11/2)*t^9)/a^4 + (201241944*p^(11/2)*q^(11/2)*t^9)/
      a^3 + (118795328*p^(11/2)*q^(11/2)*t^9)/a^2 - 
     (88044096*p^(11/2)*q^(11/2)*t^9)/a - 88044096*a*p^(11/2)*q^(11/2)*t^9 + 
     118795328*a^2*p^(11/2)*q^(11/2)*t^9 + 201241944*a^3*p^(11/2)*q^(11/2)*
      t^9 - 71023104*a^4*p^(11/2)*q^(11/2)*t^9 - 63427024*a^5*p^(11/2)*
      q^(11/2)*t^9 + 17043840*a^6*p^(11/2)*q^(11/2)*t^9 + 
     9751568*a^7*p^(11/2)*q^(11/2)*t^9 - 2626624*a^8*p^(11/2)*q^(11/2)*t^9 - 
     789360*a^9*p^(11/2)*q^(11/2)*t^9 + 311168*a^10*p^(11/2)*q^(11/2)*t^9 - 
     11440*a^11*p^(11/2)*q^(11/2)*t^9 - 659520*p^(9/2)*q^(13/2)*t^9 + 
     (175032*p^(9/2)*q^(13/2)*t^9)/a^9 - (877968*p^(9/2)*q^(13/2)*t^9)/a^7 - 
     (420288*p^(9/2)*q^(13/2)*t^9)/a^6 + (2651880*p^(9/2)*q^(13/2)*t^9)/a^5 + 
     (1085568*p^(9/2)*q^(13/2)*t^9)/a^4 - (1764152*p^(9/2)*q^(13/2)*t^9)/
      a^3 - (58432*p^(9/2)*q^(13/2)*t^9)/a^2 - (3350528*p^(9/2)*q^(13/2)*t^9)/
      a - 3350528*a*p^(9/2)*q^(13/2)*t^9 - 58432*a^2*p^(9/2)*q^(13/2)*t^9 - 
     1764152*a^3*p^(9/2)*q^(13/2)*t^9 + 1085568*a^4*p^(9/2)*q^(13/2)*t^9 + 
     2651880*a^5*p^(9/2)*q^(13/2)*t^9 - 420288*a^6*p^(9/2)*q^(13/2)*t^9 - 
     877968*a^7*p^(9/2)*q^(13/2)*t^9 + 175032*a^9*p^(9/2)*q^(13/2)*t^9 + 
     1383044*p^5*q^5*t^10 + (19448*p^5*q^5*t^10)/a^10 - 
     (114400*p^5*q^5*t^10)/a^8 - (54912*p^5*q^5*t^10)/a^7 + 
     (546084*p^5*q^5*t^10)/a^6 + (276864*p^5*q^5*t^10)/a^5 - 
     (1624152*p^5*q^5*t^10)/a^4 - (718464*p^5*q^5*t^10)/a^3 + 
     (1856832*p^5*q^5*t^10)/a^2 + (205184*p^5*q^5*t^10)/a + 
     205184*a*p^5*q^5*t^10 + 1856832*a^2*p^5*q^5*t^10 - 
     718464*a^3*p^5*q^5*t^10 - 1624152*a^4*p^5*q^5*t^10 + 
     276864*a^5*p^5*q^5*t^10 + 546084*a^6*p^5*q^5*t^10 - 
     54912*a^7*p^5*q^5*t^10 - 114400*a^8*p^5*q^5*t^10 + 
     19448*a^10*p^5*q^5*t^10 + 4883684*p^6*q^5*t^10 + 
     (91520*p^6*q^5*t^10)/a^10 - (574816*p^6*q^5*t^10)/a^8 - 
     (274560*p^6*q^5*t^10)/a^7 + (2560680*p^6*q^5*t^10)/a^6 + 
     (1280256*p^6*q^5*t^10)/a^5 - (6033132*p^6*q^5*t^10)/a^4 - 
     (2449664*p^6*q^5*t^10)/a^3 + (2030844*p^6*q^5*t^10)/a^2 - 
     (1202560*p^6*q^5*t^10)/a - 1202560*a*p^6*q^5*t^10 + 
     2030844*a^2*p^6*q^5*t^10 - 2449664*a^3*p^6*q^5*t^10 - 
     6033132*a^4*p^6*q^5*t^10 + 1280256*a^5*p^6*q^5*t^10 + 
     2560680*a^6*p^6*q^5*t^10 - 274560*a^7*p^6*q^5*t^10 - 
     574816*a^8*p^6*q^5*t^10 + 91520*a^10*p^6*q^5*t^10 + 
     4883684*p^5*q^6*t^10 + (91520*p^5*q^6*t^10)/a^10 - 
     (574816*p^5*q^6*t^10)/a^8 - (274560*p^5*q^6*t^10)/a^7 + 
     (2560680*p^5*q^6*t^10)/a^6 + (1280256*p^5*q^6*t^10)/a^5 - 
     (6033132*p^5*q^6*t^10)/a^4 - (2449664*p^5*q^6*t^10)/a^3 + 
     (2030844*p^5*q^6*t^10)/a^2 - (1202560*p^5*q^6*t^10)/a - 
     1202560*a*p^5*q^6*t^10 + 2030844*a^2*p^5*q^6*t^10 - 
     2449664*a^3*p^5*q^6*t^10 - 6033132*a^4*p^5*q^6*t^10 + 
     1280256*a^5*p^5*q^6*t^10 + 2560680*a^6*p^5*q^6*t^10 - 
     274560*a^7*p^5*q^6*t^10 - 574816*a^8*p^5*q^6*t^10 + 
     91520*a^10*p^5*q^6*t^10 + 2124496*p^(11/2)*q^(11/2)*t^11 + 
     (31824*p^(11/2)*q^(11/2)*t^11)/a^11 - (212784*p^(11/2)*q^(11/2)*t^11)/
      a^9 - (102960*p^(11/2)*q^(11/2)*t^11)/a^8 + 
     (1175592*p^(11/2)*q^(11/2)*t^11)/a^7 + (645216*p^(11/2)*q^(11/2)*t^11)/
      a^6 - (4532568*p^(11/2)*q^(11/2)*t^11)/a^5 - 
     (2369568*p^(11/2)*q^(11/2)*t^11)/a^4 + (9666208*p^(11/2)*q^(11/2)*t^11)/
      a^3 + (3203232*p^(11/2)*q^(11/2)*t^11)/a^2 - 
     (1531392*p^(11/2)*q^(11/2)*t^11)/a - 1531392*a*p^(11/2)*q^(11/2)*t^11 + 
     3203232*a^2*p^(11/2)*q^(11/2)*t^11 + 9666208*a^3*p^(11/2)*q^(11/2)*
      t^11 - 2369568*a^4*p^(11/2)*q^(11/2)*t^11 - 4532568*a^5*p^(11/2)*
      q^(11/2)*t^11 + 645216*a^6*p^(11/2)*q^(11/2)*t^11 + 
     1175592*a^7*p^(11/2)*q^(11/2)*t^11 - 102960*a^8*p^(11/2)*q^(11/2)*t^11 - 
     212784*a^9*p^(11/2)*q^(11/2)*t^11 + 31824*a^11*p^(11/2)*q^(11/2)*t^11 - 
     29030036*p^6*q^6*t^12 + (50388*p^6*q^6*t^12)/a^12 - 
     (375037*p^6*q^6*t^12)/a^10 - (183040*p^6*q^6*t^12)/a^9 + 
     (2334332*p^6*q^6*t^12)/a^8 + (1360128*p^6*q^6*t^12)/a^7 - 
     (10913727*p^6*q^6*t^12)/a^6 - (6389376*p^6*q^6*t^12)/a^5 + 
     (33618402*p^6*q^6*t^12)/a^4 + (15503744*p^6*q^6*t^12)/a^3 - 
     (39156759*p^6*q^6*t^12)/a^2 - (4272000*p^6*q^6*t^12)/a - 
     4272000*a*p^6*q^6*t^12 - 39156759*a^2*p^6*q^6*t^12 + 
     15503744*a^3*p^6*q^6*t^12 + 33618402*a^4*p^6*q^6*t^12 - 
     6389376*a^5*p^6*q^6*t^12 - 10913727*a^6*p^6*q^6*t^12 + 
     1360128*a^7*p^6*q^6*t^12 + 2334332*a^8*p^6*q^6*t^12 - 
     183040*a^9*p^6*q^6*t^12 - 375037*a^10*p^6*q^6*t^12 + 
     50388*a^12*p^6*q^6*t^12

